Generalized Color Orderings: CEGM Integrands and Decoupling Identities

In a recent paper, we defined generalized color orderings (GCO) and Feynman diagrams (GFD) to compute color-dressed generalized biadjoint amplitudes. In this work, we study the Cachazo-Early-Guevara-Mizera (CEGM) representation of generalized partial amplitudes and ``decoupling" identities. This representation is a generalization of the Cachazo-He-Yuan (CHY) formulation as an integral over the configuration space $X(k,n)$ of $n$ points on $\mathbb{CP}^{k-1}$ in generic position. Unlike the $k=2$ case, Parke-Taylor-like integrands are not enough to compute all partial amplitudes for $k>2$. Here we give a set of constraints that integrands associated with GCOs must satisfy and use them to construct all $(3,n<9)$ integrands, all $(3,9)$ integrands up to four undetermined constants, and $95 \%$ of $(4,8)$ integrands up to 24 undetermined constants. $k=2$ partial amplitudes are known to satisfy identities. Among them, the so-called $U(1)$ decoupling identities are the simplest ones. These are characterized by a label $i$ and a color ordering in $X(2,|[n]\setminus \{i\}|)$. Here we introduce decoupling identities for $k>2$ determined combinatorially using GCOs. Moreover, we identify the natural analog of $U(1)$ identities as those characterized by a pair of labels $i\neq j$, and a pair of GCOs, one in $X(k,|[n]\setminus \{i\}|)$ and the other in $X(k-1,|[n]\setminus \{j\}|)$. We call them {\it double extension} identities. We also provide explicit connections among different ways of representing GCOs, such as configurations of lines, configurations of points, and reorientation classes of uniform oriented matroids (chirotopes).

==> anc/GCOchirotopePairs_36_4.m <==
(*Here are the dictionaries between GCOs and chirotopes for (3,6). The entries of the chirotopes are lexicographically ordered. *)


{{GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
   c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 5, 4, 3, 6], c[1, 5, 4, 3, 6], 
   c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 5, 4, 3]], 
  {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 6, 5], c[1, 3, 4, 6, 5], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
   c[1, 2, 6, 3, 4], c[1, 2, 5, 3, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, -1, 1, 1, -1, 1, 1, 1}}, {GCO[c[2, 3, 6, 4, 5], c[1, 3, 4, 6, 5], 
   c[1, 2, 4, 5, 6], c[1, 5, 3, 2, 6], c[1, 2, 6, 3, 4], c[1, 3, 5, 2, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1}}}


==> anc/GCOchirotopePairs_37_11.m <==
(*Here are the dictionaries between GCOs and chirotopes for (3,7). The entries of the chirotopes are lexicographically ordered. *)


{{GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 5, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 3, 5, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 5, 4, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], 
   c[1, 4, 3, 6, 2, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 5, 6, 3, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 3, 5, 2, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 5, 7, 4], 
   c[1, 2, 5, 3, 6, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, -1}}}


==> anc/GCOchirotopePairs_38_135.m <==
(*Here are the dictionaries between GCOs and chirotopes for (3,8). The entries of the chirotopes are lexicographically ordered. *)


{{GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 7, 8], 
   c[1, 2, 3, 4, 5, 6, 8], c[1, 2, 3, 4, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], 
   c[1, 2, 3, 7, 8, 4, 5], c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 3, 6, 7, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, -1, -1, -1, -1, -1, 1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 5, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 5, 4, 8], c[1, 2, 5, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 2, 3, 4, 8, 5, 6], c[1, 2, 3, 4, 7, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, -1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 5, 6, 7], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], 
   c[1, 2, 7, 6, 5, 4, 3]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 2, 4, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 3, 4, 8, 6, 5], c[1, 2, 3, 4, 7, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, -1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 8, 7], c[1, 2, 3, 4, 5, 8, 6], 
   c[1, 2, 3, 4, 5, 7, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 6, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 5, 3, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 6, 5, 4, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 7, 8, 6, 5], c[1, 4, 6, 7, 3, 2, 8], c[1, 4, 5, 3, 2, 7, 8], 
   c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 2, 5, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 
   1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 
   1, -1, -1, -1, -1, -1, 1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 4, 2, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 4, 3, 2, 5, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, 1, 1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 3, 7, 5, 6, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, 1, -1, -1}}, 
 {GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 6, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, 1, -1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 3, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, 1, 1, -1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 4, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, -1, -1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 8, 6, 7], 
   c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], c[1, 2, 3, 8, 4, 5, 6], 
   c[1, 2, 3, 7, 6, 4, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 4, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 6, 5, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 6, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 6, 4, 7, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, 1, -1, -1, -1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 6, 3, 4, 7, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 
   -1, -1, 1, -1, -1, -1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 6, 7, 3, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 5, 8, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 3, 8, 4, 7, 5], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 2, 3, 6, 7, 4, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 
   -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 3, 4, 8, 6, 5], c[1, 4, 2, 3, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 4, 5, 6, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 
   1, 1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 5, 7, 6, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 3, 6, 7, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, -1, -1, -1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 4, 3, 2, 7, 6, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
   -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 8, 7], c[1, 2, 3, 4, 5, 8, 7], 
   c[1, 2, 3, 4, 8, 5, 6], c[1, 2, 3, 4, 7, 5, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 6, 8, 7], 
   c[1, 2, 3, 4, 5, 8, 7], c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 5, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], 
   c[1, 2, 7, 3, 6, 5, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 7, 6], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
   c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 7, 8, 6, 5], c[1, 2, 8, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7, 8], 
   c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 5, 2, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 
   1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
   1, -1, -1, -1, -1, -1, 1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 5, 4, 2, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 2, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 5, 4, 8], c[1, 5, 2, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 4, 2, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 5, 4], c[1, 2, 5, 6, 3, 7, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 4, 2, 3, 7, 5, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, 1, -1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 3, 2, 5, 7, 4, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, 1, -1, 1, 1, -1}}, 
 {GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 6, 4, 3]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, 1, 1, -1}}, 
 {GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 4, 6, 3]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, 1, -1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, -1, -1, -1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 8, 6, 7], 
   c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 2, 3, 7, 6, 4, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 4, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 1, 1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 3, 4, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 3, 4, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 4, 2, 3, 5, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, 1, 1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 6, 2, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 6, 2, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 
   1, -1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], 
   c[1, 2, 5, 6, 7, 3, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
   -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 2, 7, 6, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 8, 4, 5, 6, 7], 
   c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 2, 8, 3, 5, 7, 6], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], 
   c[1, 2, 4, 5, 3, 6, 7]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 
   -1, -1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 8, 3, 4, 5, 7], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 6, 7, 3, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 2, 3, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 4, 5, 3, 6, 2, 7]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 5, 6, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 7, 8, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 5, 8, 4], c[1, 4, 7, 5, 3, 2, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, 
   -1, -1, -1, -1, 1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 2, 5, 4, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 5, 2, 4, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 4, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 7, 6], c[1, 2, 4, 5, 7, 6, 8], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 8, 2, 7], 
   c[1, 4, 5, 3, 8, 2, 6], c[1, 2, 5, 7, 6, 3, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 6, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 4, 6, 3, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 4, 3, 6, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 6, 5, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 6, 3, 7, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, -1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 7, 6, 8], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], c[1, 2, 8, 3, 6, 4, 5], 
   c[1, 2, 5, 6, 7, 3, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 
   -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 5, 6, 3, 7, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 5, 3, 7, 4, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, -1, -1, 1, -1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 2, 3, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 4, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 4, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 5, 4], c[1, 4, 3, 7, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 5, 4], c[1, 4, 7, 3, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 7, 6], 
   c[1, 6, 5, 7, 3, 2, 8], c[1, 2, 3, 7, 4, 6, 8], c[1, 2, 7, 3, 4, 5, 8], 
   c[1, 2, 6, 3, 5, 4, 8], c[1, 4, 2, 3, 7, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 6, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 2, 6, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 8, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], c[1, 7, 6, 5, 3, 2, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], 
   c[1, 3, 7, 6, 2, 5, 4]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 
   -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 2, 6, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 2, 6, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 6, 5, 2, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 6, 3, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 4, 2, 5, 3, 7, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, -1, -1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 5, 4, 8], c[1, 6, 5, 2, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 2, 6, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 4, 7, 3, 2, 6, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
   -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 2, 3, 5, 7, 6, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], 
   c[1, 4, 7, 6, 3, 2, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 
   -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 5, 3, 6, 7, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 5, 4, 3, 7, 2, 6]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 5, 8, 6, 7], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], c[1, 2, 3, 8, 4, 5, 6], 
   c[1, 5, 4, 7, 3, 2, 6]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 8, 3, 4, 5, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 6, 3, 7, 4, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, -1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 7, 6], c[1, 2, 3, 7, 5, 6, 8], 
   c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 7, 3, 8, 4, 5], c[1, 2, 6, 3, 8, 5, 4], 
   c[1, 4, 6, 7, 3, 2, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 
   -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
   c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 4, 3, 7, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 7, 3, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 5, 7, 6, 8], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 3, 8, 2, 7], 
   c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 3, 6, 7, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 7, 8, 6], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 7, 3, 8, 4, 5], 
   c[1, 2, 6, 8, 3, 5, 4], c[1, 2, 5, 7, 3, 6, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 2, 6, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 6, 2, 5, 4]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 3, 6, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
   1, -1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 7, 8, 6], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 7, 3, 8, 4, 5], 
   c[1, 2, 6, 8, 3, 5, 4], c[1, 4, 6, 3, 7, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
   1, -1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 5, 4, 8], c[1, 6, 2, 5, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 7, 3, 6, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
   1, -1, 1, 1, 1, 1, 1, 1}}, {GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 7, 6, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 5, 7], c[1, 2, 3, 8, 4, 5, 6], 
   c[1, 4, 7, 3, 6, 2, 5]], {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
   -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1}}, 
 {GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 5, 7, 8, 6], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 8, 3, 2, 7], 
   c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 6, 3, 7, 2, 5]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 
   1, 1, -1, 1, 1, 1, 1, 1, 1, -1}}, 
 {GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
   c[1, 2, 6, 3, 5, 4, 8], c[1, 6, 2, 5, 3, 4, 7]], 
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1}}}


==> anc/integrands_36_4.m <==
(*Here are 4 representatives  of (3,6) integrands together with their corresponding GCOs. The first one corresponds to the type 0 GCO.*)



{{1/(mm[1, 2, 3]*mm[1, 2, 6]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[4, 5, 6]), GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {1/(mm[1, 2, 5]*mm[1, 2, 6]*mm[1, 3, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[4, 5, 6]), GCO[c[2, 5, 4, 3, 6], c[1, 5, 4, 3, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 5, 4, 3]]}, 
 {mm[2, 3, 5]/(mm[1, 2, 3]*mm[1, 2, 5]*mm[1, 4, 6]*mm[2, 3, 4]*mm[2, 5, 6]*
    mm[3, 4, 5]*mm[3, 5, 6]), GCO[c[2, 3, 4, 6, 5], c[1, 3, 4, 6, 5], 
   c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], c[1, 2, 6, 3, 4], c[1, 2, 5, 3, 4]]}, 
 {(mm[1, 2, 3]*mm[1, 5, 6]*mm[2, 4, 6]*mm[3, 4, 5] - 
    mm[1, 2, 6]*mm[1, 3, 5]*mm[2, 3, 4]*mm[4, 5, 6])/
   (mm[1, 2, 3]*mm[1, 2, 5]*mm[1, 3, 6]*mm[1, 4, 5]*mm[1, 4, 6]*mm[2, 3, 4]*
    mm[2, 4, 6]*mm[2, 5, 6]*mm[3, 4, 5]*mm[3, 5, 6]), 
  GCO[c[2, 3, 6, 4, 5], c[1, 3, 4, 6, 5], c[1, 2, 4, 5, 6], c[1, 5, 3, 2, 6], 
   c[1, 2, 6, 3, 4], c[1, 3, 5, 2, 4]]}}


==> anc/integrands_37_11.m <==
(*Here are 11 representatives of (3,7) integrands together with their corresponding GCOs.  The first one corresponds to the type 0 GCO. These 11 integrands are dual to those in integrands_47_11.m.
*)



{{1/(mm[1, 2, 3] mm[1, 2, 7] mm[1, 6, 7] mm[2, 3, 4] mm[3, 4, 5] mm[4,
     5, 6] mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]]}, {1/(
  mm[1, 2, 3] mm[1, 2, 7] mm[1, 5, 6] mm[2, 3, 4] mm[3, 4, 5] mm[4, 6,
     7] mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 5]]}, {mm[3, 4, 7]/(
  mm[1, 2, 3] mm[1, 2, 7] mm[1, 5, 6] mm[2, 3, 4] mm[3, 4, 5] mm[3, 6,
     7] mm[4, 5, 7] mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5]]}, {1/(
  mm[1, 2, 3] mm[1, 2, 7] mm[1, 5, 6] mm[2, 3, 4] mm[3, 6, 7] mm[4, 5,
     6] mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 5, 4]]}, {(mm[2, 3, 7] mm[5, 6, 7])/(
  mm[1, 2, 3] mm[1, 2, 7] mm[1, 5, 6] mm[2, 3, 4] mm[2, 6, 7] mm[3, 5,
     7] mm[3, 6, 7] mm[4, 5, 6] mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 3, 5, 4]]}, {mm[5, 6, 7]/(
  mm[1, 2, 3] mm[1, 5, 6] mm[1, 6, 7] mm[2, 3, 4] mm[2, 6, 7] mm[3, 5,
     7] mm[4, 5, 6] mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 5, 4, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 
    6]]}, {(-mm[1, 2, 3] mm[1, 5, 6] mm[2, 5, 7] mm[4, 6, 7] + 
     mm[1, 2, 5] mm[1, 3, 6] mm[2, 4, 7] mm[5, 6, 7] - 
     mm[1, 2, 4] mm[1, 3, 6] mm[2, 5, 7] mm[5, 6, 7] + 
     mm[1, 2, 3] mm[1, 4, 6] mm[2, 5, 7] mm[5, 6, 7] - 
     mm[1, 2, 5] mm[1, 2, 6] mm[3, 4, 7] mm[5, 6, 7] + 
     mm[1, 2, 4] mm[1, 2, 6] mm[3, 5, 7] mm[5, 6, 7] - 
     mm[1, 2, 3] mm[1, 2, 6] mm[4, 5, 7] mm[5, 6, 7])/(mm[1, 2, 3] mm[
      1, 2, 6] mm[1, 4, 7] mm[1, 5, 6] mm[1, 5, 7] mm[2, 3, 4] mm[2, 
      5, 7] mm[2, 6, 7] mm[3, 4, 5] mm[3, 6, 7] mm[4, 5, 6]), 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], 
   c[1, 4, 3, 6, 2, 5]]}, {(
  mm[1, 3, 6] mm[2, 4, 5] - mm[1, 2, 6] mm[3, 4, 5])/(
  mm[1, 2, 3] mm[1, 2, 6] mm[1, 4, 7] mm[1, 5, 6] mm[2, 3, 4] mm[2, 5,
     7] mm[3, 4, 5] mm[3, 6, 7] mm[4, 5, 6]), 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 5, 6, 3, 4]]}, {1/(
  mm[1, 2, 3] mm[1, 4, 5] mm[1, 6, 7] mm[2, 3, 4] mm[2, 6, 7] mm[3, 5,
     7] mm[4, 5, 6]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 
    6]]}, {(mm[2, 3, 5] mm[3, 4, 7] mm[5, 6, 7] - 
     mm[2, 3, 4] mm[3, 5, 7] mm[5, 6, 7])/(mm[1, 2, 3] mm[1, 4, 5] mm[
      1, 6, 7] mm[2, 3, 4] mm[2, 5, 7] mm[2, 6, 7] mm[3, 4, 7] mm[3, 
      5, 6] mm[3, 5, 7] mm[4, 5, 6]), 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 3, 5, 2, 6]]}, {mm[2, 3, 5]/(
  mm[1, 2, 3] mm[1, 2, 6] mm[1, 4, 5] mm[2, 3, 4] mm[2, 5, 7] mm[3, 5,
     6] mm[3, 5, 7] mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 5, 7, 4], 
   c[1, 2, 5, 3, 6, 4]]}}


==> anc/integrands_38_135.m <==
(*Here are 135 representatives of (3,8) integrands together with their corresponding GCOs.  The first one corresponds to the type 0 GCO while the remaining are sorted by the number of Plucker variables in the denomenators.
*)


{{1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 5, 6]*
    mm[5, 6, 7]*mm[6, 7, 8]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 7, 8], c[1, 2, 3, 4, 5, 6, 8], 
   c[1, 2, 3, 4, 5, 6, 7]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 6, 7]*mm[4, 5, 7]*
    mm[4, 5, 8]*mm[6, 7, 8]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 8, 5, 7, 6], 
   c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 7, 8, 4, 5], c[1, 2, 3, 6, 8, 4, 5], 
   c[1, 2, 3, 6, 7, 5, 4]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8]*
    mm[4, 6, 7]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 8, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 5, 6, 7], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5, 8], c[1, 2, 3, 4, 6, 5, 8], 
   c[1, 2, 5, 4, 3, 7, 6]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*
    mm[4, 5, 6]*mm[4, 5, 7]), GCO[c[2, 3, 4, 5, 8, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 7, 5, 6], 
   c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5, 8], c[1, 2, 3, 6, 5, 4, 8], 
   c[1, 2, 5, 4, 3, 7, 6]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 7, 8]*
    mm[5, 6, 7]*mm[5, 6, 8]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], c[1, 2, 3, 4, 8, 5, 6], 
   c[1, 2, 3, 4, 7, 6, 5]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8]*
    mm[4, 6, 7]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 5, 6, 7], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], 
   c[1, 2, 7, 6, 5, 4, 3]]}, 
 {1/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*
    mm[4, 6, 8]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 8, 7], 
   c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 7]]}, 
 {1/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*
    mm[4, 6, 7]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], c[1, 7, 6, 5, 3, 2, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 3, 2, 4, 5, 6, 7]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 7, 8]*
    mm[5, 6, 7]*mm[6, 7, 8]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], c[1, 2, 3, 4, 8, 6, 5], 
   c[1, 2, 3, 4, 7, 6, 5]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 5, 6]*
    mm[5, 7, 8]*mm[6, 7, 8]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 8, 7], c[1, 2, 3, 4, 5, 8, 6], 
   c[1, 2, 3, 4, 5, 7, 6]]}, 
 {1/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 7, 8]*mm[4, 5, 8]*
    mm[4, 6, 7]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 2, 3, 7, 6, 5, 4]]}, 
 {mm[2, 3, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 7, 8]*
    mm[3, 4, 8]*mm[3, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 5, 3, 4]]}, 
 {mm[6, 7, 8]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*
    mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]]}, 
 {mm[4, 7, 8]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*
    mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]]}, 
 {mm[3, 5, 6]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]]}, 
 {mm[3, 4, 7]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]]}, 
 {mm[3, 4, 5]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]]}, 
 {mm[1, 6, 7]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 6, 5, 4, 3, 7]]}, 
 {mm[2, 4, 5]/(mm[1, 2, 3]*mm[1, 4, 5]*mm[1, 6, 8]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[2, 6, 7]*mm[3, 5, 7]*mm[4, 5, 6]*mm[4, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 7, 8, 6, 5], c[1, 4, 6, 7, 3, 2, 8], c[1, 4, 5, 3, 2, 7, 8], 
   c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 2, 5, 6]]}, 
 {mm[3, 4, 7]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[3, 4, 5]*
    mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 4, 3, 7, 6]]}, 
 {mm[1, 2, 8]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 3, 8]*
    mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 4, 2, 3, 7, 6]]}, 
 {mm[3, 4, 7]/(mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 3, 8]*
    mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 6, 7]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 4, 3, 2, 5, 7, 6]]}, 
 {mm[1, 5, 8]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 8]*
    mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 3, 7, 5, 6, 4]]}, 
 {mm[3, 4, 8]/(mm[1, 2, 7]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 6, 3, 7]]}, 
 {mm[3, 4, 6]/(mm[1, 2, 7]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 3, 6, 7]]}, 
 {mm[3, 4, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 7, 8]*mm[4, 6, 8]*mm[4, 7, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 4, 6, 5]]}, 
 {mm[3, 4, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 6, 4, 5]]}, 
 {mm[2, 3, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 7, 8]*
    mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 4, 6, 5]]}, 
 {mm[6, 7, 8]/(mm[1, 2, 3]*mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*
    mm[3, 4, 5]*mm[4, 6, 8]*mm[5, 6, 7]*mm[5, 6, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 6, 5, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 7]]}, 
 {mm[6, 7, 8]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 6, 8]*mm[2, 7, 8]*
    mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 6, 2, 7]]}, 
 {mm[5, 6, 8]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]]}, 
 {mm[4, 5, 8]/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*
    mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]]}, 
 {mm[3, 4, 6]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[4, 6, 7]*mm[4, 6, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 6, 4, 7, 5]]}, 
 {mm[2, 3, 6]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 6, 7]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 6, 3, 4, 7, 5]]}, 
 {mm[2, 3, 7]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 6, 7, 3, 4, 5]]}, 
 {mm[3, 4, 7]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[4, 6, 7]*mm[4, 7, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 6, 7, 4, 5]]}, 
 {mm[1, 2, 8]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 8]*
    mm[2, 4, 8]*mm[3, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
   c[1, 2, 3, 4, 8, 6, 5], c[1, 4, 2, 3, 5, 6, 7]]}, 
 {mm[3, 4, 7]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 4, 8]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 4, 5, 6, 3, 7]]}, 
 {mm[1, 7, 8]/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 8]*
    mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 7, 8]*mm[6, 7, 8]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 5, 7, 6, 4]]}, 
 {mm[3, 4, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 6, 7]*mm[4, 5, 8]*mm[4, 7, 8]*mm[6, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 3, 6, 7, 4, 5]]}, 
 {mm[1, 4, 5]/(mm[1, 2, 3]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 3, 2, 7, 6, 5]]}, 
 {mm[4, 5, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 8, 7], c[1, 2, 3, 4, 5, 8, 7], 
   c[1, 2, 3, 4, 8, 5, 6], c[1, 2, 3, 4, 7, 5, 6]]}, 
 {mm[3, 4, 8]/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[3, 4, 5]*
    mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 6, 8, 7], c[1, 2, 3, 4, 5, 8, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 5, 6]]}, 
 {(mm[2, 3, 8]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 6, 5, 4]]}, 
 {(mm[2, 3, 8]*mm[4, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 5, 4]]}, 
 {(mm[2, 3, 8]*mm[5, 6, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 5, 8]*mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 5, 4]]}, 
 {(mm[2, 3, 6]*mm[5, 6, 7])/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*
    mm[2, 6, 7]*mm[2, 6, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 7, 6], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
   c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 5, 3, 2, 6, 7]]}, 
 {(mm[2, 3, 5]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 4, 5]*mm[1, 6, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 6]*mm[4, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
   c[1, 2, 3, 7, 8, 6, 5], c[1, 2, 8, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7, 8], 
   c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 5, 2, 6]]}, 
 {(mm[1, 2, 8]*mm[1, 6, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*
    mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 5, 4, 2, 3, 7]]}, 
 {(mm[1, 2, 8]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 8]*
    mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 2, 4, 3, 7, 6]]}, 
 {-((mm[1, 2, 8]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*
     mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 6]*
     mm[4, 5, 7])), GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], 
   c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 7, 4, 5, 8], c[1, 2, 3, 6, 5, 4, 8], c[1, 5, 2, 4, 3, 7, 6]]}, 
 {(mm[1, 2, 8]*mm[3, 4, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 8]*
    mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 4, 2, 3, 7, 6]]}, 
 {(mm[1, 4, 5]*mm[2, 3, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 5, 4], c[1, 2, 5, 6, 3, 7, 4]]}, 
 {(mm[1, 2, 8]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 4, 2, 3, 7, 5, 6]]}, 
 {(mm[3, 4, 8]*mm[3, 7, 8])/(mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 3, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 6, 8]*mm[4, 7, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 3, 2, 5, 7, 4, 6]]}, 
 {(mm[1, 7, 8]*mm[3, 4, 6])/(mm[1, 2, 7]*mm[1, 2, 8]*mm[1, 3, 8]*mm[1, 5, 6]*
    mm[2, 3, 4]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 6, 7]*mm[4, 6, 8]*mm[5, 7, 8]), 
  GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 6, 4, 3]]}, 
 {(mm[1, 7, 8]*mm[3, 4, 8])/(mm[1, 2, 7]*mm[1, 2, 8]*mm[1, 3, 8]*mm[1, 5, 6]*
    mm[2, 3, 4]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 6, 8]*mm[4, 7, 8]*mm[5, 7, 8]), 
  GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 4, 6, 3]]}, 
 {(mm[3, 4, 8]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*
    mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 8]*mm[4, 7, 8]*mm[5, 6, 7]*mm[5, 6, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 6, 5]]}, 
 {(mm[3, 4, 8]*mm[4, 5, 6])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[4, 6, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 6, 4, 5]]}, 
 {(mm[2, 3, 8]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 8]*mm[5, 6, 7]*mm[5, 6, 8]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 4, 6, 5]]}, 
 {(mm[2, 3, 8]*mm[3, 4, 8])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 4, 5]]}, 
 {(mm[2, 3, 8]*mm[4, 5, 6])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 4, 5]]}, 
 {(mm[2, 3, 8]*mm[3, 4, 6])/(mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 4, 5]]}, 
 {(mm[3, 6, 7]*mm[4, 5, 8] - mm[3, 4, 6]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 5, 8]*
    mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]]}, 
 {(mm[3, 4, 7]*mm[5, 6, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 5, 8]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]]}, 
 {(mm[3, 4, 7]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 4, 8]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]]}, 
 {(mm[2, 3, 8]*mm[3, 4, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 6, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 3, 4, 7, 6]]}, 
 {(mm[1, 2, 8]*mm[3, 4, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 8]*
    mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 3, 4, 7, 6]]}, 
 {(mm[1, 2, 8]*mm[4, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 7, 8]*mm[6, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
   c[1, 2, 3, 4, 6, 8, 5], c[1, 4, 2, 3, 5, 7, 6]]}, 
 {(mm[1, 2, 4]*mm[3, 4, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 6, 2, 3, 7]]}, 
 {(mm[1, 2, 4]*mm[3, 6, 7] - mm[1, 2, 3]*mm[4, 6, 7])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 6, 2, 3, 7]]}, 
 {(mm[1, 3, 5]*mm[2, 4, 7] - mm[1, 3, 4]*mm[2, 5, 7] - 
    mm[1, 2, 5]*mm[3, 4, 7] + mm[1, 2, 4]*mm[3, 5, 7] - 
    2*mm[1, 2, 3]*mm[4, 5, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*
    mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*
    mm[5, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 8, 3, 4, 7, 6], 
   c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 5, 6, 7, 3, 4]]}, 
 {(mm[1, 3, 4]*mm[3, 4, 7])/(mm[1, 2, 3]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 2, 7, 6, 5, 4]]}, 
 {(mm[3, 5, 7]*mm[4, 6, 8] - mm[3, 4, 5]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 4, 8]*mm[3, 4, 5]*mm[3, 5, 8]*
    mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 6, 7]*mm[6, 7, 8]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 4, 5, 3, 6, 7]]}, 
 {(mm[1, 3, 6]*mm[2, 5, 7] - mm[1, 3, 5]*mm[2, 6, 7] - 
    mm[1, 2, 6]*mm[3, 5, 7] + mm[1, 2, 5]*mm[3, 6, 7] - 
    2*mm[1, 2, 3]*mm[5, 6, 7])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*
    mm[1, 6, 7]*mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 6]*
    mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], 
   c[1, 2, 8, 3, 4, 5, 7], c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 6, 7, 3, 4, 5]]}, 
 {-((mm[2, 3, 8]*mm[5, 6, 8]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*
     mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 5, 8]*mm[3, 6, 8]*
     mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7])), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 2, 3, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 4, 5, 3, 6, 2, 7]]}, {(mm[2, 3, 8]*mm[3, 5, 6]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[2, 7, 8]*
    mm[3, 5, 8]*mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]]}, 
 {-((mm[2, 3, 8]*mm[3, 4, 7]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*
     mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 8]*
     mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7])), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], c[1, 2, 3, 8, 5, 7, 6], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], c[1, 5, 4, 6, 3, 2, 8], 
   c[1, 4, 3, 5, 6, 2, 7]]}, 
 {(mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6] - mm[2, 4, 8]*mm[3, 5, 6]*
     mm[3, 7, 8] + mm[2, 3, 8]*mm[3, 7, 8]*mm[4, 5, 6] - 
    mm[2, 3, 8]*mm[3, 4, 8]*mm[5, 6, 7])/(mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*
    mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7]*
    mm[4, 5, 7]*mm[4, 6, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], c[1, 2, 3, 8, 5, 7, 6], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], c[1, 5, 4, 6, 3, 2, 8], 
   c[1, 4, 3, 5, 2, 6, 7]]}, 
 {-((mm[2, 3, 8]*mm[3, 4, 5]*mm[5, 6, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*
     mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 8]*
     mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7])), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], c[1, 2, 3, 8, 7, 5, 6], 
   c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 8], 
   c[1, 4, 3, 5, 2, 6, 7]]}, {(mm[1, 2, 6]*mm[3, 7, 8]*mm[5, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 7, 8, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 5, 8, 4], c[1, 4, 7, 5, 3, 2, 6]]}, 
 {(mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8] - mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 2, 5, 4, 3, 7]]}, 
 {(mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 5] - mm[1, 4, 5]*mm[1, 6, 8]*
     mm[2, 7, 8] - mm[1, 2, 8]*mm[1, 6, 8]*mm[4, 5, 7] + 
    mm[1, 2, 6]*mm[1, 7, 8]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8]*
    mm[4, 6, 7]*mm[5, 6, 7]), GCO[c[2, 3, 4, 5, 6, 8, 7], 
   c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], c[1, 2, 8, 3, 5, 6, 7], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 6, 5, 8], 
   c[1, 6, 5, 2, 4, 3, 7]]}, 
 {(mm[1, 2, 7]*mm[3, 4, 8]*mm[4, 5, 8] - mm[1, 2, 4]*mm[3, 7, 8]*
     mm[4, 5, 8] + mm[1, 2, 3]*mm[4, 5, 8]*mm[4, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*
    mm[3, 4, 5]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 4, 3, 7, 6]]}, 
 {(mm[1, 3, 5]*mm[2, 4, 6]*mm[5, 6, 7] - mm[1, 3, 4]*mm[2, 5, 6]*
     mm[5, 6, 7] - mm[1, 2, 5]*mm[3, 4, 6]*mm[5, 6, 7] + 
    mm[1, 2, 4]*mm[3, 5, 6]*mm[5, 6, 7] - 2*mm[1, 2, 3]*mm[4, 5, 6]*
     mm[5, 6, 7])/(mm[1, 2, 3]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 6, 7]*
    mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 6, 8]*mm[4, 5, 6]*
    mm[4, 5, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6, 8], c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], 
   c[1, 5, 4, 3, 8, 2, 7], c[1, 4, 5, 3, 8, 2, 6], c[1, 2, 5, 7, 6, 3, 4]]}, 
 {(mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 6, 8] - mm[2, 4, 8]*mm[3, 6, 8]*
     mm[3, 7, 8] + mm[2, 3, 8]*mm[3, 7, 8]*mm[4, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 6, 4, 5]]}, 
 {(mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6] - mm[2, 4, 8]*mm[3, 5, 6]*
     mm[3, 7, 8] + mm[2, 3, 8]*mm[3, 6, 8]*mm[4, 5, 7])/
   (mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 5, 8]*
    mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 5, 4]]}, 
 {-((mm[3, 4, 8]*mm[4, 5, 6]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 5, 6]*
     mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 5, 8]*
     mm[4, 6, 7]*mm[4, 6, 8]*mm[5, 6, 7])), GCO[c[2, 3, 4, 5, 6, 7, 8], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 8, 6, 7], 
   c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], c[1, 5, 6, 4, 3, 2, 8], 
   c[1, 5, 4, 6, 3, 2, 7]]}, {(mm[2, 3, 8]*mm[4, 5, 6]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[2, 7, 8]*
    mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 4, 3, 6, 2, 7]]}, 
 {(-(mm[1, 7, 8]*mm[2, 3, 7]*mm[3, 4, 6]) - mm[1, 7, 8]*mm[2, 3, 4]*
     mm[3, 6, 7] + mm[1, 3, 7]*mm[2, 4, 8]*mm[3, 6, 7] - 
    mm[1, 2, 8]*mm[3, 4, 7]*mm[3, 6, 7] + mm[1, 3, 7]*mm[2, 4, 6]*
     mm[3, 7, 8] - mm[1, 2, 7]*mm[3, 4, 6]*mm[3, 7, 8] - 
    mm[1, 2, 4]*mm[3, 6, 7]*mm[3, 7, 8] - mm[1, 3, 7]*mm[2, 3, 7]*
     mm[4, 6, 8] + mm[1, 2, 3]*mm[3, 6, 7]*mm[4, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 6, 5, 3, 4, 7]]}, 
 {(mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 3, 4] - mm[1, 3, 4]*mm[1, 6, 7]*
     mm[2, 7, 8] + mm[1, 2, 7]*mm[1, 6, 7]*mm[3, 4, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 3, 4, 7]]}, 
 {-((mm[2, 3, 8]*mm[3, 4, 7]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*
     mm[1, 5, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*
     mm[4, 6, 7]*mm[4, 7, 8]*mm[5, 6, 7])), GCO[c[2, 3, 4, 5, 8, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 2, 6, 3, 7, 4, 5]]}, 
 {(mm[1, 4, 7]*mm[2, 3, 7]*mm[3, 4, 5] + mm[1, 3, 7]*mm[2, 3, 4]*mm[4, 5, 7])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[3, 4, 5]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 6, 7, 3, 4]]}, 
 {(-(mm[1, 4, 8]*mm[2, 3, 5]*mm[3, 4, 7]) + mm[1, 3, 4]*mm[2, 5, 8]*
     mm[3, 4, 7] + mm[1, 2, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 2, 7]*mm[3, 4, 5]*mm[3, 4, 8] - 2*mm[1, 2, 5]*mm[3, 4, 7]*
     mm[3, 4, 8] + mm[1, 2, 4]*mm[3, 4, 8]*mm[3, 5, 7] - 
    mm[1, 2, 3]*mm[3, 4, 7]*mm[4, 5, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*
    mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*
    mm[4, 5, 7]*mm[4, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 7, 6, 8], 
   c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], 
   c[1, 2, 5, 6, 3, 7, 4]]}, {(mm[2, 3, 5]*mm[3, 4, 7]*mm[4, 5, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 4, 5]*
    mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 8]*mm[4, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 5, 3, 7, 4, 6]]}, 
 {(mm[1, 2, 4]*mm[3, 7, 8]*mm[4, 5, 6] + mm[1, 2, 4]*mm[3, 6, 7]*
     mm[4, 5, 8] - mm[1, 2, 3]*mm[4, 5, 8]*mm[4, 6, 7] - 
    mm[1, 2, 3]*mm[4, 5, 6]*mm[4, 7, 8] + mm[1, 2, 4]*mm[3, 4, 8]*
     mm[5, 6, 7] + mm[1, 2, 4]*mm[3, 4, 6]*mm[5, 7, 8] - 
    2*mm[1, 2, 4]*mm[3, 4, 5]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*
    mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 6, 8]*
    mm[4, 5, 7]*mm[4, 6, 7]*mm[6, 7, 8]), GCO[c[2, 3, 8, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], c[1, 6, 7, 5, 3, 2, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], 
   c[1, 4, 5, 2, 3, 6, 7]]}, 
 {(-(mm[1, 2, 7]*mm[1, 4, 7]*mm[3, 6, 8]*mm[5, 6, 8]) + 
    mm[1, 2, 7]*mm[1, 3, 7]*mm[4, 6, 8]*mm[5, 6, 8] + 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 6, 8]*mm[5, 7, 8] - 
    mm[1, 2, 6]*mm[1, 3, 7]*mm[4, 6, 8]*mm[5, 7, 8] - 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 6]*mm[1, 3, 7]*mm[4, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[5, 6, 8]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[5, 6, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 4, 3, 7]]}, 
 {(mm[1, 2, 7]*mm[1, 4, 7]*mm[3, 5, 8]*mm[4, 6, 8] - 
    mm[1, 2, 7]*mm[1, 3, 7]*mm[4, 5, 8]*mm[4, 6, 8] - 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 5, 8]*mm[4, 7, 8] + 
    mm[1, 2, 6]*mm[1, 3, 7]*mm[4, 5, 8]*mm[4, 7, 8] - 
    mm[1, 2, 7]*mm[1, 4, 7]*mm[3, 4, 8]*mm[5, 6, 8] + 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 4, 8]*mm[5, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[4, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[4, 5, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
   c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 4, 3, 7]]}, 
 {(-(mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 7]*mm[2, 5, 8]) + 
    mm[1, 3, 8]*mm[1, 4, 6]*mm[2, 5, 7]*mm[2, 5, 8] - 
    mm[1, 3, 4]*mm[1, 6, 7]*mm[2, 5, 8]^2 - mm[1, 3, 8]*mm[1, 4, 5]*
     mm[2, 5, 8]*mm[2, 6, 7] + mm[1, 3, 4]*mm[1, 5, 8]*mm[2, 5, 7]*
     mm[2, 6, 8] - mm[1, 2, 6]*mm[1, 4, 8]*mm[2, 5, 7]*mm[3, 5, 8] + 
    mm[1, 2, 4]*mm[1, 6, 7]*mm[2, 5, 8]*mm[3, 5, 8] + 
    mm[1, 2, 5]*mm[1, 4, 8]*mm[2, 6, 7]*mm[3, 5, 8] - 
    mm[1, 2, 4]*mm[1, 5, 8]*mm[2, 6, 7]*mm[3, 5, 8] - 
    mm[1, 2, 4]*mm[1, 3, 8]*mm[2, 5, 7]*mm[5, 6, 8] + 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[2, 5, 8]*mm[5, 6, 8] + 
    mm[1, 2, 6]*mm[1, 3, 4]*mm[2, 5, 8]*mm[5, 7, 8] - 
    mm[1, 2, 4]*mm[1, 2, 6]*mm[3, 5, 8]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 2, 4]*mm[5, 6, 8]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 8, 3, 6, 5, 4], c[1, 4, 3, 7, 6, 2, 5]]}, 
 {(-(mm[1, 2, 5]*mm[1, 3, 8]*mm[2, 4, 8]*mm[5, 6, 8]) + 
    mm[1, 2, 4]*mm[1, 3, 8]*mm[2, 5, 8]*mm[5, 6, 8] + 
    mm[1, 2, 5]*mm[1, 2, 8]*mm[3, 4, 8]*mm[5, 6, 8] - 
    mm[1, 2, 4]*mm[1, 2, 8]*mm[3, 5, 8]*mm[5, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 5, 4], c[1, 4, 7, 3, 6, 2, 5]]}, 
 {(-(mm[1, 2, 8]*mm[2, 3, 8]*mm[4, 5, 7]*mm[5, 6, 7]) - 
    mm[1, 2, 8]*mm[2, 3, 5]*mm[4, 7, 8]*mm[5, 6, 7] + 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[5, 6, 7]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 8]*mm[2, 3, 8]*mm[2, 4, 8]*
    mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7]*mm[5, 6, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 7, 6], 
   c[1, 6, 5, 7, 3, 2, 8], c[1, 2, 3, 7, 4, 6, 8], c[1, 2, 7, 3, 4, 5, 8], 
   c[1, 2, 6, 3, 5, 4, 8], c[1, 4, 2, 3, 7, 6, 5]]}, 
 {(mm[2, 3, 8]*mm[3, 4, 8]*mm[4, 6, 8]*mm[5, 6, 7] - 
    mm[2, 3, 8]*mm[3, 4, 8]*mm[4, 6, 7]*mm[5, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*
    mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[4, 6, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 6, 4, 5]]}, 
 {(mm[2, 3, 8]*mm[3, 6, 8]*mm[4, 7, 8]*mm[5, 6, 7] - 
    mm[2, 3, 7]*mm[3, 6, 8]*mm[4, 6, 8]*mm[5, 7, 8] + 
    mm[2, 3, 6]*mm[3, 7, 8]*mm[4, 6, 8]*mm[5, 7, 8] + 
    mm[2, 3, 8]*mm[3, 6, 8]*mm[4, 5, 7]*mm[6, 7, 8] + 
    mm[2, 3, 7]*mm[3, 6, 8]*mm[4, 5, 8]*mm[6, 7, 8] - 
    mm[2, 3, 6]*mm[3, 7, 8]*mm[4, 5, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[2, 7, 8]*
    mm[3, 5, 8]*mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 5, 8]*mm[4, 6, 7]), 
  GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]]}, 
 {(mm[1, 2, 3]*mm[1, 4, 7]*mm[2, 6, 8]*mm[3, 7, 8] - 
    mm[1, 2, 3]*mm[1, 4, 6]*mm[2, 7, 8]*mm[3, 7, 8] - 
    mm[1, 2, 3]*mm[1, 3, 7]*mm[2, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 3]*mm[1, 3, 6]*mm[2, 7, 8]*mm[4, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[2, 3, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 3, 7]*mm[2, 4, 8]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 3, 4]*mm[2, 7, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 2, 6, 5, 4]]}, 
 {(mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 7]*mm[2, 3, 8] + 
    mm[1, 4, 5]*mm[1, 6, 8]*mm[2, 3, 7]*mm[2, 3, 8] - 
    mm[1, 4, 5]*mm[1, 6, 7]*mm[2, 3, 8]^2 - mm[1, 3, 6]*mm[1, 5, 8]*
     mm[2, 3, 8]*mm[2, 4, 7] + mm[1, 3, 5]*mm[1, 4, 8]*mm[2, 3, 8]*
     mm[2, 6, 7] + mm[1, 2, 8]*mm[1, 5, 7]*mm[2, 3, 6]*mm[3, 4, 8] - 
    mm[1, 2, 5]*mm[1, 6, 7]*mm[2, 3, 8]*mm[3, 4, 8] + 
    mm[1, 2, 3]*mm[1, 6, 7]*mm[2, 5, 8]*mm[3, 4, 8] + 
    mm[1, 2, 6]*mm[1, 4, 5]*mm[2, 3, 8]*mm[3, 7, 8] + 
    mm[1, 2, 7]*mm[1, 3, 8]*mm[2, 3, 8]*mm[4, 5, 6] - 
    mm[1, 2, 7]*mm[1, 3, 6]*mm[2, 3, 8]*mm[4, 5, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 6, 2, 5, 4]]}, 
 {(-(mm[1, 5, 8]*mm[2, 3, 6]*mm[2, 4, 8]*mm[3, 4, 7]) + 
    mm[1, 5, 6]*mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 7] - 
    mm[1, 4, 8]*mm[2, 3, 8]*mm[2, 5, 6]*mm[3, 4, 7] + 
    mm[1, 4, 8]*mm[2, 3, 6]*mm[2, 5, 8]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 4, 7] - 
    mm[1, 3, 4]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7] - 
    mm[1, 2, 8]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[2, 3, 7]*mm[2, 4, 6]*mm[3, 4, 8] - 
    mm[1, 5, 6]*mm[2, 3, 7]*mm[2, 4, 8]*mm[3, 4, 8] + 
    mm[1, 4, 8]*mm[2, 3, 7]*mm[2, 5, 6]*mm[3, 4, 8] - 
    mm[1, 3, 7]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[2, 3, 4]*mm[2, 6, 7]*mm[3, 4, 8] - 
    mm[1, 3, 4]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 8] + 
    mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 8] - 
    mm[1, 3, 4]*mm[2, 5, 6]*mm[2, 7, 8]*mm[3, 4, 8] + 
    mm[1, 2, 8]*mm[2, 5, 6]*mm[3, 4, 7]*mm[3, 4, 8] + 
    2*mm[1, 2, 5]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] + 
    mm[1, 2, 7]*mm[2, 5, 6]*mm[3, 4, 8]^2 - mm[1, 2, 5]*mm[2, 6, 7]*
     mm[3, 4, 8]^2 + mm[1, 2, 5]*mm[2, 4, 8]*mm[3, 4, 8]*mm[3, 6, 7] - 
    mm[1, 2, 8]*mm[2, 3, 5]*mm[3, 4, 7]*mm[4, 6, 8] + 
    mm[1, 2, 5]*mm[2, 3, 6]*mm[3, 4, 8]*mm[4, 7, 8] + 
    mm[1, 2, 3]*mm[2, 5, 6]*mm[3, 4, 8]*mm[4, 7, 8] + 
    mm[1, 2, 5]*mm[2, 3, 4]*mm[3, 4, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 2, 6, 3, 7]]}, 
 {(mm[1, 6, 8]*mm[2, 3, 8]*mm[2, 4, 5]*mm[3, 6, 7] - 
    mm[1, 6, 8]*mm[2, 3, 5]*mm[2, 4, 8]*mm[3, 6, 7] + 
    mm[1, 4, 8]*mm[2, 3, 5]*mm[2, 6, 8]*mm[3, 6, 7] - 
    mm[1, 4, 5]*mm[2, 3, 8]*mm[2, 6, 8]*mm[3, 6, 7] + 
    mm[1, 2, 4]*mm[2, 6, 8]*mm[3, 5, 8]*mm[3, 6, 7] - 
    mm[1, 6, 8]*mm[2, 3, 7]*mm[2, 4, 5]*mm[3, 6, 8] + 
    mm[1, 4, 8]*mm[2, 3, 7]*mm[2, 5, 6]*mm[3, 6, 8] - 
    mm[1, 3, 7]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 6, 8] - 
    mm[1, 4, 8]*mm[2, 3, 6]*mm[2, 5, 7]*mm[3, 6, 8] + 
    mm[1, 3, 6]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 6, 8] + 
    mm[1, 4, 5]*mm[2, 3, 7]*mm[2, 6, 8]*mm[3, 6, 8] - 
    mm[1, 4, 5]*mm[2, 3, 6]*mm[2, 7, 8]*mm[3, 6, 8] + 
    mm[1, 3, 6]*mm[2, 4, 5]*mm[2, 7, 8]*mm[3, 6, 8] - 
    mm[1, 2, 4]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 6, 8] - 
    2*mm[1, 2, 4]*mm[2, 5, 8]*mm[3, 6, 7]*mm[3, 6, 8] - 
    mm[1, 2, 7]*mm[2, 4, 5]*mm[3, 6, 8]^2 + mm[1, 2, 4]*mm[2, 5, 7]*
     mm[3, 6, 8]^2 - mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 6, 7]*mm[5, 6, 8] - 
    mm[1, 2, 4]*mm[2, 3, 6]*mm[3, 6, 8]*mm[5, 7, 8] - 
    mm[1, 6, 8]*mm[2, 3, 4]*mm[2, 3, 5]*mm[6, 7, 8] + 
    mm[1, 3, 4]*mm[2, 3, 5]*mm[2, 6, 8]*mm[6, 7, 8] - 
    2*mm[1, 2, 4]*mm[2, 3, 5]*mm[3, 6, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[2, 3, 4]*mm[5, 6, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 2, 6, 3, 7]]}, 
 {(mm[1, 2, 3]*mm[1, 4, 5]*mm[2, 4, 8]*mm[3, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[2, 3, 8]*mm[4, 5, 8] + 
    mm[1, 2, 3]*mm[1, 3, 7]*mm[2, 4, 8]*mm[4, 5, 8] - 
    mm[1, 2, 3]*mm[1, 3, 5]*mm[2, 4, 8]*mm[4, 7, 8] + 
    mm[1, 2, 3]*mm[1, 3, 4]*mm[2, 4, 8]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 6, 5, 2, 4]]}, 
 {(-(mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 8]*mm[4, 5, 7]) - 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 7, 8] - 
    mm[1, 2, 3]*mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 4, 8]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 7]*mm[4, 6, 7]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 6, 3, 7]]}, 
 {(mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 5, 8]*mm[4, 5, 7] + 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 5]*mm[5, 7, 8] + 
    mm[1, 2, 3]*mm[2, 4, 8]*mm[3, 4, 5]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 4, 8]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7]*mm[6, 7, 8]), 
  GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
   c[1, 2, 3, 6, 8, 4, 5], c[1, 4, 2, 5, 3, 7, 6]]}, 
 {(-(mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 5, 8]*mm[4, 7, 8]) + 
    mm[1, 2, 5]*mm[1, 4, 7]*mm[3, 6, 8]*mm[4, 7, 8] - 
    mm[1, 2, 4]*mm[1, 5, 7]*mm[3, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 6]*mm[1, 3, 7]*mm[4, 5, 8]*mm[4, 7, 8] - 
    mm[1, 2, 5]*mm[1, 3, 7]*mm[4, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 3]*mm[1, 5, 7]*mm[4, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 4, 8]*mm[5, 7, 8] + 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[4, 6, 8]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[4, 6, 8]*mm[5, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[4, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[4, 5, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7]*mm[4, 7, 8]), 
  GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
   c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
   c[1, 2, 3, 6, 5, 4, 8], c[1, 6, 5, 2, 3, 4, 7]]}, 
 {(mm[1, 4, 8]*mm[1, 5, 7]*mm[2, 3, 6]*mm[2, 7, 8] - 
    mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 7]*mm[2, 7, 8] + 
    mm[1, 3, 4]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 7, 8] - 
    mm[1, 3, 8]*mm[1, 4, 5]*mm[2, 6, 7]*mm[2, 7, 8] - 
    mm[1, 3, 4]*mm[1, 5, 8]*mm[2, 6, 7]*mm[2, 7, 8] - 
    mm[1, 3, 4]*mm[1, 5, 6]*mm[2, 7, 8]^2 - mm[1, 2, 7]*mm[1, 6, 8]*
     mm[2, 7, 8]*mm[3, 4, 5] + mm[1, 2, 6]*mm[1, 7, 8]*mm[2, 7, 8]*
     mm[3, 4, 5] - mm[1, 2, 7]*mm[1, 5, 6]*mm[2, 7, 8]*mm[3, 4, 8] + 
    mm[1, 2, 6]*mm[1, 5, 7]*mm[2, 7, 8]*mm[3, 4, 8] + 
    mm[1, 2, 8]*mm[1, 4, 5]*mm[2, 6, 7]*mm[3, 7, 8] + 
    mm[1, 2, 7]*mm[1, 3, 4]*mm[2, 7, 8]*mm[5, 6, 8] - 
    mm[1, 2, 5]*mm[1, 3, 4]*mm[2, 7, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 2, 6, 5]]}, 
 {(mm[1, 2, 4]*mm[1, 5, 7]*mm[3, 6, 8]*mm[4, 7, 8] - 
    mm[1, 2, 4]*mm[1, 5, 6]*mm[3, 7, 8]*mm[4, 7, 8] - 
    mm[1, 2, 3]*mm[1, 5, 7]*mm[4, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 3]*mm[1, 5, 6]*mm[4, 7, 8]^2 - mm[1, 2, 5]*mm[1, 4, 7]*
     mm[3, 4, 8]*mm[6, 7, 8])/(mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*
    mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*
    mm[4, 6, 7]*mm[4, 7, 8]*mm[5, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 4, 7, 3, 2, 6, 5]]}, 
 {(mm[1, 2, 3]*mm[1, 5, 6]*mm[2, 5, 8]*mm[4, 7, 8] - 
    mm[1, 2, 5]*mm[1, 3, 7]*mm[2, 4, 8]*mm[5, 6, 8] + 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[2, 5, 8]*mm[5, 6, 8] - 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[2, 5, 8]*mm[5, 6, 8] + 
    mm[1, 2, 5]*mm[1, 2, 7]*mm[3, 4, 8]*mm[5, 6, 8] - 
    mm[1, 2, 4]*mm[1, 2, 7]*mm[3, 5, 8]*mm[5, 6, 8] + 
    mm[1, 2, 3]*mm[1, 2, 7]*mm[4, 5, 8]*mm[5, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
   c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 6, 2, 5]]}, 
 {(-(mm[1, 4, 8]*mm[1, 5, 8]*mm[2, 3, 6]*mm[4, 5, 7]) + 
    mm[1, 3, 6]*mm[1, 4, 8]*mm[2, 5, 8]*mm[4, 5, 7] + 
    mm[1, 4, 7]*mm[1, 5, 6]*mm[2, 3, 8]*mm[4, 5, 8] - 
    mm[1, 3, 8]*mm[1, 5, 6]*mm[2, 4, 7]*mm[4, 5, 8] - 
    mm[1, 2, 8]*mm[1, 3, 6]*mm[4, 5, 7]*mm[4, 5, 8] - 
    mm[1, 2, 3]*mm[1, 6, 8]*mm[4, 5, 7]*mm[4, 5, 8] + 
    mm[1, 2, 3]*mm[1, 6, 7]*mm[4, 5, 8]^2 + mm[1, 4, 5]*mm[1, 5, 8]*
     mm[2, 3, 8]*mm[4, 6, 7] - mm[1, 3, 8]*mm[1, 4, 5]*mm[2, 5, 8]*
     mm[4, 6, 7] + mm[1, 2, 8]*mm[1, 3, 5]*mm[4, 5, 8]*mm[4, 6, 7] - 
    mm[1, 2, 3]*mm[1, 5, 8]*mm[4, 5, 7]*mm[4, 6, 8] - 
    mm[1, 2, 3]*mm[1, 4, 6]*mm[4, 5, 8]*mm[5, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 6, 7]*mm[6, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 7, 6, 3, 2, 5]]}, 
 {(-(mm[1, 5, 8]*mm[2, 3, 6]*mm[3, 4, 8]*mm[4, 5, 7]) + 
    mm[1, 4, 7]*mm[2, 3, 8]*mm[3, 5, 6]*mm[4, 5, 8] - 
    mm[1, 3, 8]*mm[2, 3, 6]*mm[4, 5, 7]*mm[4, 5, 8] + 
    mm[1, 5, 8]*mm[2, 3, 8]*mm[3, 4, 5]*mm[4, 6, 7] + 
    mm[1, 3, 8]*mm[2, 3, 5]*mm[4, 5, 8]*mm[4, 6, 7] + 
    mm[1, 2, 3]*mm[3, 5, 8]*mm[4, 5, 8]*mm[4, 6, 7] - 
    mm[1, 2, 3]*mm[3, 5, 8]*mm[4, 5, 7]*mm[4, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[3, 4, 5]*mm[3, 5, 8]*mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 6, 7]*mm[6, 7, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
   c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
   c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 5, 3, 6, 7, 4]]}, 
 {(mm[1, 2, 8]*mm[1, 3, 8]*mm[2, 6, 7]*mm[5, 6, 7] + 
    mm[1, 2, 6]*mm[1, 3, 8]*mm[2, 7, 8]*mm[5, 6, 7] - 
    mm[1, 2, 8]^2*mm[3, 6, 7]*mm[5, 6, 7] - mm[1, 2, 6]*mm[1, 2, 8]*
     mm[3, 7, 8]*mm[5, 6, 7] - mm[1, 2, 7]*mm[1, 3, 8]*mm[2, 6, 7]*
     mm[5, 6, 8] + mm[1, 2, 7]*mm[1, 2, 8]*mm[3, 6, 7]*mm[5, 6, 8] + 
    mm[1, 2, 3]*mm[1, 6, 8]*mm[2, 6, 7]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 5, 8]*mm[2, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[5, 6, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 3, 4]*
    mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 4, 5, 6], c[1, 5, 4, 3, 7, 2, 6]]}, 
 {(-(mm[1, 2, 4]*mm[1, 6, 7]*mm[3, 6, 8]*mm[5, 7, 8]) + 
    mm[1, 2, 3]*mm[1, 6, 7]*mm[4, 6, 8]*mm[5, 7, 8] + 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[3, 5, 8]*mm[6, 7, 8] - 
    mm[1, 2, 5]*mm[1, 4, 7]*mm[3, 6, 8]*mm[6, 7, 8] + 
    mm[1, 2, 4]*mm[1, 5, 7]*mm[3, 6, 8]*mm[6, 7, 8] - 
    mm[1, 2, 6]*mm[1, 3, 7]*mm[4, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 5]*mm[1, 3, 7]*mm[4, 6, 8]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 5, 7]*mm[4, 6, 8]*mm[6, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 7]*mm[5, 6, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 4, 7]*mm[5, 6, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 3, 4]*
    mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 5, 4, 7, 3, 2, 6]]}, 
 {(-(mm[1, 7, 8]*mm[2, 3, 4]*mm[3, 6, 8]*mm[5, 6, 7]) + 
    mm[1, 5, 6]*mm[2, 3, 8]*mm[3, 4, 7]*mm[6, 7, 8] - 
    mm[1, 3, 8]*mm[2, 3, 4]*mm[5, 6, 7]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[3, 4, 8]*mm[5, 6, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[2, 6, 8]*
    mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 7]), 
  GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
   c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 8, 3, 4, 5, 7], 
   c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 6, 3, 7, 4, 5]]}, 
 {(mm[1, 2, 8]*mm[1, 3, 8]*mm[2, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7] - 
    mm[1, 2, 8]^2*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[4, 5, 8]*mm[4, 6, 7]*mm[5, 6, 7] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 4, 5]*mm[4, 6, 8]*mm[5, 6, 7] + 
    mm[1, 2, 6]*mm[1, 3, 8]*mm[2, 4, 5]*mm[4, 7, 8]*mm[5, 6, 7] - 
    mm[1, 2, 6]*mm[1, 2, 8]*mm[3, 4, 5]*mm[4, 7, 8]*mm[5, 6, 7] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 7] + 
    mm[1, 2, 7]*mm[1, 3, 8]*mm[2, 4, 5]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 4, 5]*mm[4, 5, 6]*mm[6, 7, 8] + 
    mm[1, 2, 4]*mm[1, 3, 8]*mm[2, 5, 7]*mm[4, 5, 6]*mm[6, 7, 8] + 
    mm[1, 2, 4]*mm[1, 3, 5]*mm[2, 7, 8]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 7]*mm[1, 2, 8]*mm[3, 4, 5]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 4]*mm[1, 2, 8]*mm[3, 5, 7]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 4]*mm[1, 2, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[4, 5, 6]*mm[4, 5, 7]*mm[6, 7, 8] - 
    mm[1, 2, 4]*mm[1, 3, 8]*mm[2, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 4]*mm[1, 2, 8]*mm[3, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 4]*mm[4, 5, 6]*mm[5, 7, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]*
    mm[4, 6, 8]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 5, 8, 7, 6], c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], 
   c[1, 2, 7, 3, 8, 4, 5], c[1, 2, 6, 3, 8, 5, 4], c[1, 4, 6, 7, 3, 2, 5]]}, 
 {(-(mm[2, 6, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 7]*mm[3, 5, 8]) + 
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 7]*mm[3, 6, 7] + 
    mm[2, 3, 6]*mm[2, 5, 8]*mm[3, 5, 7]*mm[3, 7, 8]*mm[4, 5, 6] + 
    mm[2, 3, 6]*mm[2, 5, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7] - 
    mm[2, 3, 5]*mm[2, 6, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7] - 
    mm[2, 3, 6]*mm[2, 5, 8]*mm[3, 5, 7]*mm[3, 6, 8]*mm[4, 5, 7] + 
    mm[2, 3, 5]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 6, 7]*mm[4, 5, 8])/
   (mm[1, 2, 3]*mm[1, 5, 6]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 7]*
    mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*
    mm[4, 5, 7]), GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 8, 5, 7, 6], c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], 
   c[1, 5, 4, 3, 7, 2, 8], c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 3, 5, 2, 6, 7]]}, 
 {(mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 6, 7]*mm[3, 4, 8]*mm[3, 5, 8] - 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7] - 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[3, 5, 7]*mm[3, 6, 8] + 
    mm[1, 2, 7]*mm[1, 6, 7]*mm[2, 4, 8]*mm[3, 5, 8]*mm[3, 6, 8] - 
    mm[1, 2, 4]*mm[1, 6, 7]*mm[2, 7, 8]*mm[3, 5, 8]*mm[3, 6, 8] - 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8] + 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 7]*mm[3, 6, 8]*mm[4, 5, 8] - 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 6]*mm[3, 5, 8]*mm[4, 7, 8] - 
    mm[1, 2, 4]*mm[1, 6, 7]*mm[2, 3, 8]*mm[3, 5, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 6, 7]*mm[2, 4, 8]*mm[3, 5, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7]*
    mm[4, 6, 7]), GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 8, 5, 6, 7], c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], 
   c[1, 5, 4, 7, 3, 2, 8], c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 3, 4, 7]]}, 
 {(-(mm[1, 2, 3]*mm[1, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[4, 5, 7]) - 
    mm[1, 2, 3]*mm[1, 6, 8]*mm[2, 5, 7]*mm[3, 4, 8]*mm[4, 5, 7] + 
    mm[1, 2, 8]*mm[1, 4, 7]*mm[2, 3, 8]*mm[3, 4, 5]*mm[5, 6, 7] + 
    mm[1, 2, 8]*mm[1, 3, 8]*mm[2, 3, 4]*mm[4, 5, 7]*mm[5, 6, 7] + 
    mm[1, 2, 6]*mm[1, 4, 7]*mm[2, 3, 8]*mm[3, 4, 5]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 6, 8]*mm[2, 4, 7]*mm[3, 4, 5]*mm[5, 7, 8] + 
    mm[1, 2, 6]*mm[1, 3, 8]*mm[2, 3, 4]*mm[4, 5, 7]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 2, 6]*mm[3, 4, 5]*mm[4, 7, 8]*mm[5, 7, 8] - 
    mm[1, 2, 8]*mm[1, 5, 7]*mm[2, 3, 4]*mm[3, 4, 5]*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 4, 5]*mm[2, 3, 7]*mm[3, 4, 5]*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 3, 5]*mm[2, 3, 4]*mm[4, 5, 7]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[3, 4, 5]*mm[4, 5, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 7]*
    mm[4, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 7, 4, 5], c[1, 2, 8, 3, 6, 4, 5], c[1, 4, 3, 7, 6, 2, 5]]}, 
 {(mm[1, 2, 8]*mm[1, 5, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 2, 6]*mm[1, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 2, 7]*mm[1, 4, 5]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 8] + 
    mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 6]*mm[3, 4, 8]*mm[4, 5, 8] + 
    mm[1, 2, 5]*mm[1, 3, 8]*mm[2, 6, 7]*mm[3, 4, 8]*mm[4, 5, 8] + 
    mm[1, 2, 5]*mm[1, 2, 6]*mm[3, 4, 8]*mm[3, 7, 8]*mm[4, 5, 8] + 
    mm[1, 2, 8]*mm[1, 4, 5]*mm[2, 3, 4]*mm[3, 7, 8]*mm[5, 6, 8] + 
    mm[1, 2, 8]*mm[1, 4, 5]*mm[2, 3, 5]*mm[3, 4, 8]*mm[6, 7, 8] - 
    mm[1, 2, 5]*mm[1, 4, 5]*mm[2, 3, 8]*mm[3, 4, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 7]*
    mm[4, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 7, 3, 6, 2, 5]]}, 
 {(mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 3, 8]*mm[2, 4, 5]*mm[5, 6, 7] + 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 5, 8]*mm[4, 5, 6]*mm[5, 6, 7] + 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 5]*mm[4, 5, 8]*mm[5, 6, 7] + 
    mm[1, 2, 3]*mm[1, 6, 7]*mm[2, 5, 8]*mm[4, 5, 8]*mm[5, 6, 7] - 
    mm[1, 2, 8]*mm[1, 4, 5]*mm[2, 3, 6]*mm[5, 6, 7]*mm[5, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[4, 5, 6]*mm[5, 6, 7]*mm[5, 7, 8] - 
    mm[1, 2, 3]*mm[1, 5, 8]*mm[2, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 2, 5]*mm[4, 5, 8]*mm[5, 6, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 7]*mm[2, 7, 8]*mm[3, 5, 7]*mm[3, 6, 8]*mm[4, 5, 6]*
    mm[4, 5, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], 
   c[1, 2, 4, 5, 7, 6, 8], c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], 
   c[1, 5, 4, 3, 8, 2, 7], c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 3, 6, 7, 2, 5]]}, 
 {(mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[4, 5, 6] + 
    mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 5, 6]*mm[3, 4, 7]*mm[4, 5, 6] + 
    mm[1, 6, 7]*mm[2, 3, 8]*mm[2, 5, 7]*mm[3, 4, 8]*mm[4, 5, 6] + 
    mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 5, 6]*mm[4, 5, 6] + 
    mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 7]*mm[3, 5, 8]*mm[4, 5, 6] + 
    mm[1, 7, 8]*mm[2, 3, 7]*mm[2, 3, 8]*mm[4, 5, 6]^2 + 
    mm[1, 2, 8]*mm[2, 3, 7]*mm[3, 7, 8]*mm[4, 5, 6]^2 + 
    mm[1, 2, 3]*mm[2, 7, 8]*mm[3, 7, 8]*mm[4, 5, 6]^2 + 
    mm[1, 6, 7]*mm[2, 3, 8]^2*mm[4, 5, 6]*mm[4, 5, 7] + 
    mm[1, 2, 8]*mm[2, 3, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 7] + 
    mm[1, 2, 3]*mm[2, 7, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[4, 5, 8] + 
    mm[1, 7, 8]*mm[2, 3, 5]*mm[2, 3, 8]*mm[4, 5, 6]*mm[4, 6, 7] + 
    mm[1, 2, 8]*mm[2, 3, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 6, 7] + 
    mm[1, 4, 7]*mm[2, 3, 8]^2*mm[4, 5, 6]*mm[5, 6, 7] + 
    mm[1, 2, 8]*mm[2, 3, 8]*mm[3, 4, 7]*mm[4, 5, 6]*mm[5, 6, 7] + 
    mm[1, 2, 3]*mm[2, 7, 8]*mm[3, 4, 8]*mm[4, 5, 6]*mm[5, 6, 7] + 
    mm[1, 4, 5]*mm[2, 3, 8]^2*mm[4, 6, 7]*mm[5, 6, 7] + 
    mm[1, 4, 5]*mm[2, 3, 6]*mm[2, 3, 8]*mm[4, 7, 8]*mm[5, 6, 7] - 
    mm[1, 2, 3]*mm[2, 3, 8]*mm[4, 5, 6]*mm[4, 7, 8]*mm[5, 6, 7] + 
    mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 3, 6]*mm[4, 5, 6]*mm[5, 7, 8] + 
    mm[1, 4, 6]*mm[2, 3, 7]*mm[2, 3, 8]*mm[4, 5, 6]*mm[5, 7, 8] + 
    mm[1, 2, 8]*mm[2, 3, 7]*mm[3, 4, 6]*mm[4, 5, 6]*mm[5, 7, 8] + 
    mm[1, 2, 3]*mm[2, 7, 8]*mm[3, 4, 6]*mm[4, 5, 6]*mm[5, 7, 8] - 
    mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 3, 5]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[2, 7, 8]*mm[3, 4, 5]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[2, 5, 7]*mm[3, 4, 8]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[2, 3, 8]*mm[4, 5, 6]*mm[4, 5, 7]*mm[6, 7, 8] - 
    mm[1, 4, 5]*mm[2, 3, 4]*mm[2, 3, 8]*mm[5, 6, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 5, 8]*
    mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]*
    mm[4, 6, 8]), GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], 
   c[1, 2, 4, 5, 7, 8, 6], c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], 
   c[1, 2, 7, 3, 8, 4, 5], c[1, 2, 6, 8, 3, 5, 4], c[1, 2, 5, 7, 3, 6, 4]]}, 
 {(-(mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 6, 7]*mm[3, 4, 7]*mm[3, 4, 8]) - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 8]*mm[3, 4, 7]*mm[4, 6, 7] - 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[3, 4, 7]*mm[3, 7, 8]*mm[4, 6, 7] + 
    mm[1, 2, 8]*mm[1, 3, 7]*mm[2, 3, 4]*mm[3, 4, 7]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*mm[3, 4, 7]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 7]*
    mm[4, 6, 7]), GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], 
   c[1, 5, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 2, 6, 5, 4]]}, 
 {(mm[1, 2, 6]*mm[1, 7, 8]*mm[2, 3, 8]*mm[3, 4, 5]*mm[3, 4, 7] - 
    mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 8]*mm[3, 4, 6]*mm[3, 4, 7] - 
    mm[1, 2, 8]*mm[1, 3, 8]*mm[2, 5, 6]*mm[3, 4, 7]^2 + 
    mm[1, 2, 8]*mm[1, 3, 6]*mm[2, 5, 8]*mm[3, 4, 7]^2 - 
    mm[1, 2, 5]*mm[1, 3, 8]*mm[2, 6, 8]*mm[3, 4, 7]^2 + 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 2, 8]*mm[1, 4, 7]*mm[2, 3, 5]*mm[3, 4, 7]*mm[3, 6, 8] + 
    mm[1, 2, 5]*mm[1, 4, 7]*mm[2, 3, 8]*mm[3, 4, 7]*mm[3, 6, 8] + 
    mm[1, 2, 8]*mm[1, 3, 6]*mm[2, 3, 5]*mm[3, 4, 7]*mm[4, 7, 8] - 
    mm[1, 2, 5]*mm[1, 3, 8]*mm[2, 3, 6]*mm[3, 4, 7]*mm[4, 7, 8] - 
    mm[1, 2, 3]*mm[1, 2, 5]*mm[3, 4, 7]*mm[3, 6, 8]*mm[4, 7, 8] + 
    mm[1, 2, 8]*mm[1, 3, 7]*mm[2, 3, 4]*mm[3, 4, 7]*mm[5, 6, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 3, 8]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[3, 7, 8]*mm[4, 5, 7]*
    mm[4, 6, 7]), GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], 
   c[1, 2, 4, 5, 6, 7, 8], c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], 
   c[1, 2, 8, 3, 7, 4, 5], c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 6, 2, 5, 4]]}, 
 {(-(mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 8]) - 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 6, 7]*mm[4, 5, 8]^2 - 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 8]*mm[4, 5, 8]*mm[5, 6, 7] - 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 7, 8]*mm[5, 6, 8] - 
    mm[1, 2, 3]*mm[2, 4, 8]*mm[3, 4, 5]*mm[4, 7, 8]*mm[5, 6, 8] - 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 8]*mm[4, 5, 6]*mm[5, 7, 8] + 
    mm[1, 2, 8]*mm[2, 3, 4]*mm[3, 4, 5]*mm[4, 5, 8]*mm[6, 7, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 3, 4]*mm[2, 4, 8]*
    mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 5, 8]*mm[3, 6, 8]*mm[4, 5, 7]*mm[4, 6, 7]*
    mm[6, 7, 8]), GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], 
   c[1, 2, 4, 5, 8, 6, 7], c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], 
   c[1, 2, 3, 8, 7, 4, 5], c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 3, 6, 7]]}, 
 {(-(mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 5]^2) + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 5]^2 + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 6, 7]*mm[2, 6, 8]*mm[3, 4, 5]^2 - 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 6, 8]^2*mm[3, 4, 5]^2 - 
    mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 5]^2 + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]^2 - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]^2 + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 6] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] + 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 6]^2 + 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 5, 8]^2*mm[3, 4, 6]^2 - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 7] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]^2*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 7] - 
    mm[1, 5, 8]^2*mm[2, 6, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]^2*mm[3, 4, 6]*mm[3, 4, 7] - 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 5, 8]^2*mm[3, 4, 6]*mm[3, 4, 7] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 7]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 6, 8]^2*mm[2, 5, 7]^2*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 7]^2*mm[3, 4, 6]*mm[3, 4, 8] - 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 8] - 
    3*mm[1, 7, 8]^2*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 5]*mm[3, 5, 6] + 
    2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 5]*
     mm[3, 5, 6] + 2*mm[1, 7, 8]^2*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 5]*
     mm[3, 5, 6] - 2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 5, 8]*
     mm[3, 4, 5]*mm[3, 5, 6] - 2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 8]*
     mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 5, 6] + mm[1, 4, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 6] + 
    mm[1, 4, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 6] - 
    mm[1, 4, 7]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 6] - 
    mm[1, 4, 8]*mm[1, 5, 7]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 6] - 
    2*mm[1, 7, 8]^2*mm[2, 4, 5]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 5, 6] + 
    2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 5, 8]*mm[3, 4, 6]*
     mm[3, 5, 6] - mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*
     mm[3, 4, 6]*mm[3, 5, 6] - mm[1, 4, 8]*mm[1, 7, 8]*mm[2, 5, 7]*
     mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 5, 6] + mm[1, 5, 8]*mm[1, 7, 8]*
     mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 5]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 4, 8]*mm[1, 6, 7]*mm[2, 5, 8]^2*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 4, 7]*mm[1, 6, 8]*mm[2, 5, 8]^2*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 5, 8]^2*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 4, 8]*mm[1, 5, 7]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 6] - 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 7]*mm[2, 5, 7]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 5]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 7]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    2*mm[1, 7, 8]^2*mm[2, 4, 5]*mm[2, 4, 8]*mm[3, 5, 6]^2 - 
    2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 4, 8]*mm[3, 5, 6]^2 + 
    2*mm[1, 4, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 5, 6]^2 + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 5]*mm[3, 5, 7] - 
    mm[1, 6, 8]^2*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 5]*mm[3, 5, 7] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 5, 7] + 
    2*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 5]*
     mm[3, 5, 7] + mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 6, 7]*
     mm[3, 4, 5]*mm[3, 5, 7] - mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 6]*
     mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 7] - 2*mm[1, 5, 8]*mm[1, 6, 7]*
     mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 7] - 
    2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 6]*
     mm[3, 5, 7] - 2*mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 8]*
     mm[3, 4, 6]*mm[3, 5, 7] + 2*mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 8]*
     mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 5, 7] - mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 7] + 
    mm[1, 5, 6]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 7] + 
    mm[1, 5, 8]^2*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 7] - 
    mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 7] + 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 7] - 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 5]*mm[2, 4, 8]*mm[3, 5, 6]*mm[3, 5, 7] + 
    2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 4, 8]*mm[3, 5, 6]*
     mm[3, 5, 7] - mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]^2*mm[3, 5, 6]*
     mm[3, 5, 7] + 2*mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 4, 8]^2*mm[3, 5, 6]*
     mm[3, 5, 7] - mm[1, 4, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 7]*
     mm[3, 5, 6]*mm[3, 5, 7] - mm[1, 4, 8]*mm[1, 7, 8]*mm[2, 4, 6]*
     mm[2, 5, 8]*mm[3, 5, 6]*mm[3, 5, 7] + 2*mm[1, 4, 8]*mm[1, 6, 7]*
     mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 5, 6]*mm[3, 5, 7] - 
    mm[1, 4, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 5, 6]*mm[3, 5, 7] + 
    mm[1, 4, 8]*mm[1, 5, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 5, 6]*mm[3, 5, 7] - 
    2*mm[1, 4, 8]*mm[1, 5, 7]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 5, 6]*
     mm[3, 5, 7] - mm[1, 5, 6]*mm[1, 6, 8]*mm[2, 4, 8]^2*mm[3, 5, 7]^2 + 
    mm[1, 4, 8]*mm[1, 6, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 5, 7]^2 - 
    mm[1, 4, 8]*mm[1, 5, 8]*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 5, 7]^2 + 
    mm[1, 4, 8]*mm[1, 5, 6]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 5, 7]^2 + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 5]*mm[3, 5, 8] + 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 8] + 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 6]*mm[3, 5, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 4, 6]*mm[3, 5, 8] - 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 5, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 6]*mm[2, 4, 8]*mm[3, 5, 7]*mm[3, 5, 8] - 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 4, 6]*mm[2, 4, 8]*mm[3, 5, 7]*mm[3, 5, 8] - 
    mm[1, 4, 8]*mm[1, 6, 7]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 5, 7]*mm[3, 5, 8] + 
    mm[1, 4, 8]*mm[1, 5, 7]*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 5, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*
    mm[4, 5, 7]*mm[4, 6, 8]), GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 7, 8, 6], c[1, 2, 3, 7, 5, 6, 8], 
   c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 7, 3, 8, 4, 5], c[1, 2, 6, 8, 3, 5, 4], 
   c[1, 4, 6, 3, 7, 2, 5]]}, 
 {(-(mm[1, 7, 8]^2*mm[2, 6, 8]^2*mm[3, 4, 5]^2) + mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]^2 + mm[1, 7, 8]^2*mm[2, 5, 8]*
     mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 6] - mm[1, 5, 8]*mm[1, 7, 8]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 6, 8]^2*mm[3, 4, 5]*mm[3, 4, 7] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 5, 7]*mm[1, 7, 8]*mm[2, 6, 8]^2*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] + 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 8]*mm[3, 5, 7] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7] - 
    mm[1, 5, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 5, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*
    mm[4, 5, 7]*mm[4, 7, 8]), GCO[c[2, 3, 4, 5, 6, 8, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], c[1, 2, 3, 8, 7, 5, 6], 
   c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], c[1, 2, 3, 6, 5, 4, 8], 
   c[1, 6, 2, 5, 3, 4, 7]]}, 
 {(mm[1, 7, 8]^2*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] - 
    mm[1, 7, 8]^2*mm[2, 5, 8]^2*mm[3, 4, 6]^2 + mm[1, 5, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]^2 - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    mm[1, 6, 8]^2*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 7] + 
    2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]^2*mm[3, 4, 6]*mm[3, 4, 7] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 4, 7] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 4, 7] - 
    mm[1, 6, 8]^2*mm[2, 5, 8]^2*mm[3, 4, 7]^2 + mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]^2 - mm[1, 5, 8]*mm[1, 6, 7]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 7, 8]^2*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 8] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 4, 8] + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]^2*mm[3, 4, 7]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 6] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 6, 8]^2*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 5, 7] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 7] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 7] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 5, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 8] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 6, 7] + 
    mm[1, 5, 8]^2*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 6, 7] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 4, 8]*mm[3, 6, 7] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7] - 
    mm[1, 5, 8]^2*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 6, 7])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 6]*mm[1, 5, 8]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 6, 7]*
    mm[4, 7, 8]*mm[5, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], c[1, 2, 3, 8, 4, 6, 5], 
   c[1, 4, 7, 3, 6, 2, 5]]}, 
 {(2*mm[1, 7, 8]^2*mm[2, 6, 8]^2*mm[3, 4, 5]^2 - 2*mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]^2 - 2*mm[1, 7, 8]^2*mm[2, 5, 8]*
     mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 6] + 2*mm[1, 5, 8]*mm[1, 7, 8]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 6] + 
    2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*
     mm[3, 4, 7] - 2*mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 6, 8]^2*mm[3, 4, 5]*
     mm[3, 4, 7] + mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*
     mm[3, 4, 5]*mm[3, 4, 8] + 2*mm[1, 7, 8]^2*mm[2, 5, 6]*mm[2, 6, 8]*
     mm[3, 4, 5]*mm[3, 4, 8] - 2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*
     mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8] + mm[1, 6, 7]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 4, 8] - 
    mm[1, 7, 8]^2*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 4, 8] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 5, 8]^2*mm[3, 4, 6]*mm[3, 4, 8] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 4, 8] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 4, 8] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 6]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 4, 8] + 
    mm[1, 7, 8]^2*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 6] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 5, 7] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 6]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7] - 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 5, 8] + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 5, 8] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 8])/
   (mm[1, 2, 3]*mm[1, 2, 7]*mm[1, 4, 8]*mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 3, 4]*
    mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*
    mm[4, 7, 8]*mm[5, 6, 7]), GCO[c[2, 3, 4, 8, 5, 6, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], c[1, 2, 3, 5, 6, 7, 8], 
   c[1, 7, 6, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 5, 7], c[1, 2, 3, 8, 4, 5, 6], 
   c[1, 4, 7, 3, 6, 2, 5]]}, 
 {(mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 6]*
     mm[4, 5, 6] - mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 6, 8]*mm[2, 7, 8]*
     mm[3, 4, 7]*mm[3, 5, 6]*mm[4, 5, 6] + mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 7, 8]^2*mm[3, 4, 7]*mm[3, 5, 6]*mm[4, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 7, 8]^2*mm[3, 4, 8]*mm[3, 5, 6]*
     mm[4, 5, 6] - 2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 6, 8]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[3, 5, 7]*mm[4, 5, 6] + 2*mm[1, 6, 8]^2*mm[2, 7, 8]^2*
     mm[3, 4, 5]*mm[3, 5, 7]*mm[4, 5, 6] + mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 7]*mm[4, 5, 6] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 7]*
     mm[4, 5, 6] - 2*mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 7, 8]^2*mm[3, 4, 6]*
     mm[3, 5, 7]*mm[4, 5, 6] - 2*mm[1, 6, 8]^2*mm[2, 5, 8]*mm[2, 7, 8]*
     mm[3, 4, 7]*mm[3, 5, 7]*mm[4, 5, 6] + mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 7]*mm[4, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 8]*mm[3, 5, 7]*
     mm[4, 5, 6] - 2*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 6, 8]*
     mm[3, 4, 8]*mm[3, 5, 7]*mm[4, 5, 6] + 2*mm[1, 6, 8]^2*mm[2, 5, 7]*
     mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 7]*mm[4, 5, 6] + 
    mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 7]*
     mm[4, 5, 6] - mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 6, 8]*mm[2, 7, 8]*
     mm[3, 4, 8]*mm[3, 5, 7]*mm[4, 5, 6] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 5, 6]*mm[3, 5, 7]*mm[4, 5, 6] + 
    mm[1, 6, 8]^2*mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 5, 7]^2*mm[4, 5, 6] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8]*
     mm[4, 5, 6] - 2*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 7, 8]^2*mm[3, 4, 5]*
     mm[3, 5, 8]*mm[4, 5, 6] + mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 7, 8]^2*
     mm[3, 4, 6]*mm[3, 5, 8]*mm[4, 5, 6] - mm[1, 6, 7]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 5, 8]*mm[4, 5, 6] - 
    mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 8]*
     mm[4, 5, 6] + 2*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*
     mm[3, 4, 7]*mm[3, 5, 8]*mm[4, 5, 6] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 4, 8]*mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 5, 8]*
     mm[4, 5, 6] + mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*
     mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 6] - 2*mm[1, 6, 7]*mm[1, 6, 8]*
     mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]^2*mm[3, 4, 7]*mm[3, 6, 7]*
     mm[4, 5, 6] - mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*
     mm[3, 4, 7]*mm[3, 6, 7]*mm[4, 5, 6] + mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 6, 7]*mm[4, 5, 6] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*
     mm[4, 5, 6] - mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 7, 8]*
     mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 6] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 5, 7]*mm[3, 6, 7]*mm[4, 5, 6] + 
    mm[1, 5, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 6, 7]*
     mm[4, 5, 6] - mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 7, 8]*
     mm[3, 5, 7]*mm[3, 6, 7]*mm[4, 5, 6] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 6, 8]*mm[4, 5, 6] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 6, 8]*
     mm[4, 5, 6] + mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 7]*
     mm[3, 5, 7]*mm[3, 6, 8]*mm[4, 5, 6] + 2*mm[1, 5, 8]*mm[1, 6, 7]*
     mm[2, 4, 8]*mm[2, 7, 8]*mm[3, 5, 7]*mm[3, 6, 8]*mm[4, 5, 6] + 
    mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 7, 8]*
     mm[4, 5, 6] - mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 5, 8]*
     mm[3, 4, 8]*mm[3, 7, 8]*mm[4, 5, 6] - mm[1, 6, 8]^2*mm[2, 4, 8]*
     mm[2, 5, 7]*mm[3, 5, 7]*mm[3, 7, 8]*mm[4, 5, 6] - 
    mm[1, 6, 8]^2*mm[2, 7, 8]^2*mm[3, 4, 5]*mm[3, 5, 6]*mm[4, 5, 7] - 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 6]*
     mm[4, 5, 7] - mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*
     mm[3, 4, 7]*mm[3, 5, 6]*mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 5, 8]*
     mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 6]*mm[4, 5, 7] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 6]*
     mm[4, 5, 7] - mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 8]*
     mm[3, 5, 6]*mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 6, 8]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[3, 5, 7]*mm[4, 5, 7] + mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 5, 7]*mm[4, 5, 7] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 7]*
     mm[4, 5, 7] - mm[1, 6, 8]^2*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 8]*
     mm[3, 5, 7]*mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 6, 8]*
     mm[3, 4, 8]*mm[3, 5, 7]*mm[4, 5, 7] - mm[1, 6, 7]*mm[1, 7, 8]*
     mm[2, 6, 8]^2*mm[3, 4, 5]*mm[3, 5, 8]*mm[4, 5, 7] - 
    mm[1, 6, 8]^2*mm[2, 6, 7]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8]*
     mm[4, 5, 7] + mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 6, 8]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[3, 5, 8]*mm[4, 5, 7] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 6]*mm[3, 5, 8]*mm[4, 5, 7] + 
    mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 6]*mm[3, 5, 8]*
     mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 6]*
     mm[3, 5, 8]*mm[4, 5, 7] - 2*mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 8]*
     mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 5, 8]*mm[4, 5, 7] + 
    mm[1, 6, 8]^2*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 7]*mm[3, 5, 8]*
     mm[4, 5, 7] - mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 6, 8]*
     mm[3, 4, 8]*mm[3, 5, 8]*mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 4, 8]*
     mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 7] - 
    mm[1, 6, 8]^2*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 5, 8]*
     mm[4, 5, 7] - mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 6, 7]*
     mm[3, 5, 8]^2*mm[4, 5, 7] + mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 7]*
     mm[2, 6, 8]*mm[3, 5, 8]^2*mm[4, 5, 7] - mm[1, 6, 8]*mm[1, 7, 8]*
     mm[2, 5, 8]^2*mm[3, 4, 6]*mm[3, 6, 7]*mm[4, 5, 7] - 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 8]*mm[2, 7, 8]*mm[3, 4, 6]*mm[3, 6, 7]*
     mm[4, 5, 7] + mm[1, 5, 8]^2*mm[2, 6, 8]*mm[2, 7, 8]*mm[3, 4, 6]*
     mm[3, 6, 7]*mm[4, 5, 7] + mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 8]*
     mm[2, 6, 8]*mm[3, 4, 7]*mm[3, 6, 7]*mm[4, 5, 7] - 
    mm[1, 5, 8]^2*mm[2, 6, 8]^2*mm[3, 4, 7]*mm[3, 6, 7]*mm[4, 5, 7] + 
    mm[1, 6, 8]^2*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 8]*mm[3, 6, 7]*
     mm[4, 5, 7] - mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 5, 7]*mm[2, 6, 8]*
     mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7] - mm[1, 5, 8]*mm[1, 6, 7]*
     mm[2, 5, 8]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 6, 7]*mm[4, 5, 7] + 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 6, 8]^2*mm[3, 4, 8]*mm[3, 6, 7]*
     mm[4, 5, 7] + mm[1, 6, 8]^2*mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 5, 7]*
     mm[3, 6, 7]*mm[4, 5, 7] - mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*
     mm[2, 6, 8]*mm[3, 5, 7]*mm[3, 6, 7]*mm[4, 5, 7] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*mm[3, 5, 8]*mm[3, 6, 7]*
     mm[4, 5, 7] - 2*mm[1, 6, 8]^2*mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 5, 8]*
     mm[3, 6, 7]*mm[4, 5, 7] - mm[1, 6, 7]*mm[1, 6, 8]*mm[2, 4, 8]*
     mm[2, 5, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7] + 
    mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 5, 8]*mm[3, 6, 7]*
     mm[4, 5, 7] + mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 6, 8]*
     mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 7] - mm[1, 5, 8]*mm[1, 6, 8]*
     mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 6, 7]^2*mm[4, 5, 7] + 
    mm[1, 5, 8]^2*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 6, 7]^2*mm[4, 5, 7] + 
    mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 5, 8]*mm[3, 4, 6]*mm[3, 6, 8]*
     mm[4, 5, 7] + mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 8]*mm[2, 7, 8]*
     mm[3, 4, 6]*mm[3, 6, 8]*mm[4, 5, 7] - mm[1, 6, 8]^2*mm[2, 5, 7]*
     mm[2, 5, 8]*mm[3, 4, 7]*mm[3, 6, 8]*mm[4, 5, 7] + 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 5, 7]*mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 6, 8]*
     mm[4, 5, 7] - mm[1, 6, 7]*mm[1, 7, 8]*mm[2, 4, 8]*mm[2, 5, 6]*
     mm[3, 5, 8]*mm[3, 6, 8]*mm[4, 5, 7] + 2*mm[1, 6, 7]*mm[1, 6, 8]*
     mm[2, 4, 8]*mm[2, 5, 7]*mm[3, 5, 8]*mm[3, 6, 8]*mm[4, 5, 7] - 
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 7]*mm[2, 6, 8]*mm[3, 5, 8]*mm[3, 6, 8]*
     mm[4, 5, 7] + mm[1, 5, 8]*mm[1, 6, 8]*mm[2, 4, 8]*mm[2, 5, 7]*
     mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 7] + mm[1, 5, 8]*mm[1, 6, 7]*
     mm[2, 4, 8]*mm[2, 5, 8]*mm[3, 6, 7]*mm[3, 6, 8]*mm[4, 5, 7] - 
    mm[1, 5, 7]*mm[1, 5, 8]*mm[2, 4, 8]*mm[2, 6, 8]*mm[3, 6, 7]*mm[3, 6, 8]*
     mm[4, 5, 7] - mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 4, 8]*mm[2, 5, 7]*
     mm[3, 6, 8]^2*mm[4, 5, 7])/(mm[1, 2, 3]*mm[1, 4, 8]*mm[1, 5, 6]*
    mm[1, 5, 8]*mm[1, 6, 7]*mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 7]*mm[2, 7, 8]*
    mm[3, 5, 7]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[4, 5, 7]*mm[4, 6, 8]), 
  GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 5, 7, 8, 6], 
   c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 8, 3, 2, 7], 
   c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 6, 3, 7, 2, 5]]}, 
 {(-(mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 7, 8]*mm[3, 4, 7]*mm[3, 5, 6]*
      mm[4, 5, 6]*mm[5, 6, 7]) - mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 7, 8]^2*
     mm[3, 4, 8]*mm[3, 5, 6]*mm[4, 5, 6]*mm[5, 6, 7] - 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 6, 7]*mm[3, 4, 8]*mm[3, 5, 7]*
     mm[4, 5, 6]*mm[5, 6, 7] - 2*mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 6, 7]*
     mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 8]*mm[4, 5, 6]*mm[5, 6, 7] - 
    2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*
     mm[4, 5, 6]*mm[5, 6, 7] - 3*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[5, 6, 7] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 7, 8]^2*mm[3, 4, 5]*mm[3, 6, 8]*mm[4, 5, 6]*
     mm[5, 6, 7] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 6]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[5, 6, 7] - 
    2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 5, 6]*mm[3, 7, 8]*
     mm[4, 5, 6]*mm[5, 6, 7] - mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 6, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[5, 6, 7] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 6, 7]^2*mm[3, 4, 8]*mm[3, 5, 8]*mm[4, 5, 8]*
     mm[5, 6, 7] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 7]*
     mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 8]*mm[5, 6, 7] - 
    mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 6, 7]*mm[3, 6, 8]*
     mm[4, 5, 8]*mm[5, 6, 7] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 8]*mm[5, 6, 7]^2 + 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 6, 8]*mm[4, 5, 8]*
     mm[5, 6, 7]^2 + mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[4, 6, 8]*mm[5, 6, 7]^2 + mm[1, 2, 3]*mm[1, 7, 8]*
     mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 7, 8]*mm[4, 5, 6]*mm[5, 6, 7]*
     mm[5, 6, 8] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 7]*mm[2, 7, 8]*
     mm[3, 4, 5]*mm[3, 5, 6]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 7, 8]^2*mm[3, 4, 5]*mm[3, 5, 6]*mm[4, 5, 6]*
     mm[6, 7, 8] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 5, 7]*
     mm[3, 4, 7]*mm[3, 5, 6]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 5, 7]*mm[2, 7, 8]*mm[3, 4, 8]*mm[3, 5, 6]*
     mm[4, 5, 6]*mm[6, 7, 8] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*
     mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 5, 7]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 5, 8]*mm[2, 6, 7]*mm[3, 4, 8]*mm[3, 5, 7]*
     mm[4, 5, 6]*mm[6, 7, 8] - 2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 5, 6]*mm[3, 5, 7]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 6, 7]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 8]*
     mm[4, 5, 6]*mm[6, 7, 8] - mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 6, 7]*mm[3, 5, 7]*mm[3, 5, 8]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 5]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*
     mm[4, 5, 6]*mm[6, 7, 8] - mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*mm[6, 7, 8] - 
    mm[1, 2, 5]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 5, 6]*mm[3, 7, 8]*
     mm[4, 5, 6]*mm[6, 7, 8] + mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 8]*
     mm[2, 6, 7]*mm[3, 4, 5]^2*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 8]*mm[2, 5, 7]*mm[3, 4, 5]*mm[3, 4, 8]*
     mm[5, 6, 7]*mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 5, 8]*
     mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 4, 8]*mm[5, 6, 7]*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 5, 6]*
     mm[5, 6, 7]*mm[6, 7, 8] + mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 6, 7]*mm[3, 4, 5]*mm[3, 5, 8]*mm[5, 6, 7]*mm[6, 7, 8] - 
    2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 7]*mm[2, 3, 8]*mm[3, 4, 5]*mm[4, 5, 6]*
     mm[5, 6, 7]*mm[6, 7, 8] - 2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 3, 8]*mm[3, 5, 7]*mm[4, 5, 6]*mm[5, 6, 7]*mm[6, 7, 8] + 
    2*mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 7, 8]*mm[3, 5, 8]*mm[4, 5, 6]*
     mm[5, 6, 7]*mm[6, 7, 8] - 2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 3, 5]*mm[3, 7, 8]*mm[4, 5, 6]*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 8]*mm[1, 6, 7]*mm[2, 3, 8]^2*mm[3, 4, 5]*mm[4, 5, 7]*mm[5, 6, 7]*
     mm[6, 7, 8] + mm[1, 2, 8]^2*mm[2, 3, 8]*mm[3, 4, 5]*mm[3, 6, 7]*
     mm[4, 5, 7]*mm[5, 6, 7]*mm[6, 7, 8] + 2*mm[1, 2, 3]*mm[1, 7, 8]*
     mm[2, 3, 8]*mm[2, 6, 7]*mm[3, 4, 5]*mm[4, 5, 8]*mm[5, 6, 7]*
     mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 6, 7]*
     mm[3, 5, 8]*mm[4, 5, 8]*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 2, 8]*mm[2, 7, 8]*mm[3, 4, 5]*mm[3, 6, 7]*mm[4, 5, 8]*
     mm[5, 6, 7]*mm[6, 7, 8] + mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 5]*
     mm[2, 3, 8]*mm[3, 4, 5]*mm[4, 6, 7]*mm[5, 6, 7]*mm[6, 7, 8] + 
    mm[1, 2, 8]^2*mm[2, 3, 5]*mm[3, 4, 5]*mm[3, 7, 8]*mm[4, 6, 7]*mm[5, 6, 7]*
     mm[6, 7, 8] - 2*mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 3, 8]*
     mm[3, 4, 5]*mm[5, 6, 7]^2*mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 7, 8]*
     mm[2, 3, 8]*mm[2, 4, 8]*mm[3, 4, 5]*mm[5, 6, 7]^2*mm[6, 7, 8] + 
    mm[1, 2, 8]^2*mm[2, 3, 8]*mm[3, 4, 5]*mm[3, 4, 7]*mm[5, 6, 7]^2*
     mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 2, 8]*mm[2, 7, 8]*mm[3, 4, 5]*
     mm[3, 4, 8]*mm[5, 6, 7]^2*mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 2, 8]*
     mm[2, 3, 8]*mm[3, 4, 5]*mm[4, 7, 8]*mm[5, 6, 7]^2*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 3, 7]*mm[3, 5, 6]*mm[4, 5, 6]*
     mm[5, 7, 8]*mm[6, 7, 8] + mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*
     mm[2, 7, 8]*mm[3, 5, 6]*mm[4, 5, 6]*mm[5, 7, 8]*mm[6, 7, 8] - 
    mm[1, 2, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 3, 6]*mm[3, 4, 5]*mm[5, 6, 7]*
     mm[5, 7, 8]*mm[6, 7, 8] - mm[1, 2, 8]*mm[1, 4, 6]*mm[2, 3, 7]*
     mm[2, 3, 8]*mm[3, 4, 5]*mm[5, 6, 7]*mm[5, 7, 8]*mm[6, 7, 8] + 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 5]*mm[2, 7, 8]*mm[3, 4, 5]*mm[4, 5, 6]*
     mm[6, 7, 8]^2 - mm[1, 2, 8]*mm[1, 5, 7]*mm[2, 3, 4]*mm[2, 3, 8]*
     mm[3, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8]^2 + mm[1, 2, 8]*mm[1, 4, 5]*
     mm[2, 3, 7]*mm[2, 3, 8]*mm[3, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8]^2 - 
    mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 8]*mm[2, 4, 5]*mm[3, 4, 5]*mm[5, 6, 7]*
     mm[6, 7, 8]^2 - mm[1, 2, 3]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*
     mm[3, 4, 5]*mm[5, 6, 7]*mm[6, 7, 8]^2 + mm[1, 2, 8]^2*mm[2, 3, 7]*
     mm[3, 4, 5]^2*mm[5, 6, 7]*mm[6, 7, 8]^2)/(mm[1, 2, 3]*mm[1, 2, 7]*
    mm[1, 5, 6]*mm[1, 6, 8]*mm[1, 7, 8]*mm[2, 3, 4]*mm[2, 5, 8]*mm[2, 6, 7]*
    mm[2, 6, 8]*mm[3, 4, 8]*mm[3, 5, 7]*mm[3, 5, 8]*mm[3, 6, 7]*mm[4, 5, 6]*
    mm[4, 5, 7]*mm[4, 7, 8]), GCO[c[2, 3, 4, 5, 6, 8, 7], 
   c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 7, 6], c[1, 2, 3, 8, 7, 5, 6], 
   c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], c[1, 2, 6, 3, 5, 4, 8], 
   c[1, 6, 2, 5, 3, 4, 7]]}}


==> anc/integrands_47_11.m <==
(*Here are 11 representatives of (4,7) integrands together with their corresponding GCOs.  The first one corresponds to the type 0 GCO. These 11 integrands are dual to those in integrands_37_11.m. *)


{{1/(mm[1, 2, 3, 4]*mm[1, 2, 3, 7]*mm[1, 2, 6, 7]*mm[1, 5, 6, 7]*
    mm[2, 3, 4, 5]*mm[3, 4, 5, 6]*mm[4, 5, 6, 7]), 
  GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], 
   c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], 
   c[1, 3, 4, 6, 7], c[1, 3, 4, 5, 7], c[1, 3, 4, 5, 6], c[1, 2, 5, 6, 7], 
   c[1, 2, 4, 6, 7], c[1, 2, 4, 5, 7], c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 7], 
   c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, {1/(mm[1, 2, 3, 4]*mm[1, 2, 3, 5]*mm[1, 2, 6, 7]*
    mm[1, 5, 6, 7]*mm[2, 3, 4, 7]*mm[3, 4, 5, 6]*mm[4, 5, 6, 7]), 
  GCO[c[3, 4, 7, 6, 5], c[2, 4, 7, 6, 5], c[2, 3, 7, 6, 5], c[2, 3, 4, 6, 7], 
   c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 7, 6, 5], c[1, 3, 7, 6, 5], 
   c[1, 3, 4, 6, 7], c[1, 3, 4, 5, 7], c[1, 3, 4, 5, 6], c[1, 2, 7, 6, 5], 
   c[1, 2, 4, 6, 7], c[1, 2, 4, 5, 7], c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 7], 
   c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, {mm[1, 2, 5, 6]/(mm[1, 2, 3, 5]*mm[1, 2, 3, 6]*
    mm[1, 2, 4, 5]*mm[1, 2, 6, 7]*mm[1, 5, 6, 7]*mm[2, 3, 4, 7]*
    mm[3, 4, 5, 6]*mm[4, 5, 6, 7]), GCO[c[3, 5, 4, 7, 6], c[2, 5, 4, 7, 6], 
   c[2, 3, 7, 6, 5], c[2, 3, 7, 6, 4], c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], 
   c[1, 5, 4, 7, 6], c[1, 3, 7, 6, 5], c[1, 3, 7, 6, 4], c[1, 3, 4, 5, 7], 
   c[1, 3, 4, 5, 6], c[1, 2, 7, 6, 5], c[1, 2, 7, 6, 4], c[1, 2, 4, 5, 7], 
   c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 7], c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], 
   c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {1/(mm[1, 2, 3, 6]*mm[1, 2, 3, 7]*mm[1, 2, 4, 5]*mm[1, 5, 6, 7]*
    mm[2, 3, 4, 7]*mm[3, 4, 5, 6]*mm[4, 5, 6, 7]), 
  GCO[c[3, 6, 5, 4, 7], c[2, 6, 5, 4, 7], c[2, 3, 7, 6, 5], c[2, 3, 7, 6, 4], 
   c[2, 3, 7, 5, 4], c[2, 3, 4, 5, 6], c[1, 6, 5, 4, 7], c[1, 3, 7, 6, 5], 
   c[1, 3, 7, 6, 4], c[1, 3, 7, 5, 4], c[1, 3, 4, 5, 6], c[1, 2, 7, 6, 5], 
   c[1, 2, 7, 6, 4], c[1, 2, 7, 5, 4], c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 7], 
   c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, {(mm[1, 2, 3, 4]*mm[1, 4, 5, 6])/
   (mm[1, 2, 3, 6]*mm[1, 2, 3, 7]*mm[1, 2, 4, 5]*mm[1, 2, 4, 6]*
    mm[1, 3, 4, 5]*mm[1, 5, 6, 7]*mm[2, 3, 4, 7]*mm[3, 4, 5, 6]*
    mm[4, 5, 6, 7]), GCO[c[3, 6, 4, 5, 7], c[2, 6, 5, 4, 7], 
   c[2, 5, 3, 7, 6], c[2, 4, 3, 7, 6], c[2, 3, 7, 5, 4], c[2, 3, 4, 5, 6], 
   c[1, 6, 5, 4, 7], c[1, 5, 3, 7, 6], c[1, 4, 3, 7, 6], c[1, 3, 7, 5, 4], 
   c[1, 3, 4, 5, 6], c[1, 2, 7, 6, 5], c[1, 2, 7, 6, 4], c[1, 2, 7, 5, 4], 
   c[1, 2, 4, 5, 6], c[1, 2, 7, 6, 3], c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], 
   c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {mm[1, 2, 3, 4]/(mm[1, 2, 3, 6]*mm[1, 2, 3, 7]*mm[1, 2, 4, 6]*mm[1, 3, 4, 5]*
    mm[1, 5, 6, 7]*mm[2, 3, 4, 5]*mm[2, 3, 4, 7]*mm[4, 5, 6, 7]), 
  GCO[c[3, 6, 4, 5, 7], c[2, 6, 4, 5, 7], c[2, 3, 5, 7, 6], c[2, 3, 4, 7, 6], 
   c[2, 3, 7, 5, 4], c[2, 3, 4, 5, 6], c[1, 6, 5, 4, 7], c[1, 5, 3, 7, 6], 
   c[1, 4, 3, 7, 6], c[1, 3, 7, 5, 4], c[1, 3, 4, 5, 6], c[1, 5, 2, 7, 6], 
   c[1, 4, 2, 7, 6], c[1, 2, 7, 5, 4], c[1, 2, 4, 5, 6], c[1, 3, 2, 7, 6], 
   c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, 
 {-((-(mm[1, 2, 3, 4]*mm[1, 3, 5, 6]*mm[2, 4, 5, 7]*mm[3, 4, 6, 7]) + 
     mm[1, 2, 3, 4]*mm[1, 2, 5, 6]*mm[3, 4, 5, 7]*mm[3, 4, 6, 7] + 
     mm[1, 2, 3, 4]*mm[1, 3, 4, 6]*mm[2, 4, 5, 7]*mm[3, 5, 6, 7] - 
     mm[1, 2, 3, 4]*mm[1, 2, 4, 6]*mm[3, 4, 5, 7]*mm[3, 5, 6, 7] + 
     mm[1, 2, 3, 5]*mm[1, 3, 4, 6]*mm[2, 3, 4, 7]*mm[4, 5, 6, 7] - 
     mm[1, 2, 3, 4]*mm[1, 3, 4, 6]*mm[2, 3, 5, 7]*mm[4, 5, 6, 7] + 
     mm[1, 2, 3, 4]*mm[1, 2, 3, 6]*mm[3, 4, 5, 7]*mm[4, 5, 6, 7])/
    (mm[1, 2, 3, 7]*mm[1, 2, 4, 5]*mm[1, 2, 6, 7]*mm[1, 3, 4, 5]*
     mm[1, 3, 4, 6]*mm[1, 5, 6, 7]*mm[2, 3, 4, 6]*mm[2, 3, 4, 7]*
     mm[2, 3, 5, 6]*mm[3, 4, 5, 7]*mm[4, 5, 6, 7])), 
  GCO[c[3, 4, 5, 6, 7], c[2, 5, 4, 6, 7], c[2, 5, 3, 6, 7], c[2, 4, 3, 6, 7], 
   c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 5, 6, 4, 7], c[1, 5, 6, 3, 7], 
   c[1, 4, 3, 6, 7], c[1, 4, 3, 5, 7], c[1, 3, 4, 5, 6], c[1, 5, 7, 2, 6], 
   c[1, 2, 6, 7, 4], c[1, 4, 2, 5, 7], c[1, 2, 4, 5, 6], c[1, 2, 6, 7, 3], 
   c[1, 3, 2, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, 
 {-((-(mm[1, 3, 6, 7]*mm[2, 4, 5, 7]) + mm[1, 2, 6, 7]*mm[3, 4, 5, 7])/
    (mm[1, 2, 3, 7]*mm[1, 2, 4, 5]*mm[1, 2, 6, 7]*mm[1, 3, 4, 6]*
     mm[1, 5, 6, 7]*mm[2, 3, 4, 7]*mm[2, 3, 5, 6]*mm[3, 4, 5, 7]*
     mm[4, 5, 6, 7])), GCO[c[3, 4, 5, 6, 7], c[2, 5, 6, 4, 7], 
   c[2, 5, 6, 3, 7], c[2, 4, 3, 6, 7], c[2, 4, 3, 5, 7], c[2, 3, 4, 5, 6], 
   c[1, 5, 6, 4, 7], c[1, 5, 6, 3, 7], c[1, 4, 3, 6, 7], c[1, 4, 3, 5, 7], 
   c[1, 3, 4, 5, 6], c[1, 2, 7, 5, 6], c[1, 2, 6, 7, 4], c[1, 2, 5, 7, 4], 
   c[1, 2, 4, 5, 6], c[1, 2, 6, 7, 3], c[1, 2, 5, 7, 3], c[1, 2, 3, 5, 6], 
   c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {1/(mm[1, 2, 3, 7]*mm[1, 2, 4, 6]*mm[1, 3, 4, 5]*mm[1, 5, 6, 7]*
    mm[2, 3, 4, 5]*mm[2, 3, 6, 7]*mm[4, 5, 6, 7]), 
  GCO[c[3, 5, 4, 6, 7], c[2, 5, 4, 6, 7], c[2, 3, 5, 7, 6], c[2, 3, 4, 7, 6], 
   c[2, 3, 7, 5, 4], c[2, 3, 6, 5, 4], c[1, 4, 5, 6, 7], c[1, 5, 3, 7, 6], 
   c[1, 4, 3, 7, 6], c[1, 3, 7, 5, 4], c[1, 3, 6, 5, 4], c[1, 5, 2, 7, 6], 
   c[1, 4, 2, 7, 6], c[1, 2, 7, 5, 4], c[1, 2, 6, 5, 4], c[1, 3, 2, 7, 6], 
   c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}, {(mm[1, 2, 3, 4]*mm[1, 2, 5, 6]*mm[1, 4, 6, 7] - 
    mm[1, 2, 3, 4]*mm[1, 2, 4, 6]*mm[1, 5, 6, 7])/
   (mm[1, 2, 3, 7]*mm[1, 2, 4, 6]*mm[1, 2, 4, 7]*mm[1, 2, 5, 6]*
    mm[1, 3, 4, 5]*mm[1, 3, 4, 6]*mm[1, 5, 6, 7]*mm[2, 3, 4, 5]*
    mm[2, 3, 6, 7]*mm[4, 5, 6, 7]), GCO[c[3, 5, 6, 4, 7], c[2, 5, 4, 6, 7], 
   c[2, 6, 3, 5, 7], c[2, 3, 4, 7, 6], c[2, 4, 3, 7, 5], c[2, 3, 6, 5, 4], 
   c[1, 4, 5, 6, 7], c[1, 6, 5, 3, 7], c[1, 4, 3, 7, 6], c[1, 4, 3, 7, 5], 
   c[1, 3, 6, 5, 4], c[1, 5, 2, 7, 6], c[1, 4, 2, 7, 6], c[1, 2, 7, 5, 4], 
   c[1, 2, 6, 5, 4], c[1, 3, 2, 7, 6], c[1, 2, 7, 5, 3], c[1, 2, 3, 5, 6], 
   c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {mm[1, 4, 6, 7]/(mm[1, 2, 3, 5]*mm[1, 2, 4, 6]*mm[1, 2, 4, 7]*mm[1, 3, 4, 6]*
    mm[1, 5, 6, 7]*mm[2, 3, 6, 7]*mm[3, 4, 5, 7]*mm[4, 5, 6, 7]), 
  GCO[c[3, 5, 7, 4, 6], c[2, 4, 6, 7, 5], c[2, 6, 3, 5, 7], c[2, 3, 6, 7, 4], 
   c[2, 4, 3, 7, 5], c[2, 3, 6, 5, 4], c[1, 4, 6, 7, 5], c[1, 6, 3, 5, 7], 
   c[1, 3, 6, 7, 4], c[1, 4, 3, 7, 5], c[1, 3, 6, 5, 4], c[1, 2, 5, 7, 6], 
   c[1, 2, 6, 7, 4], c[1, 2, 7, 5, 4], c[1, 2, 6, 5, 4], c[1, 2, 3, 7, 6], 
   c[1, 2, 7, 5, 3], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
   c[1, 2, 3, 4, 5]]}}


==> anc/irreID_36_9.m <==
(*Here are 9 representatives of (3,6) GCO sets whose integrands give rise to irreducible decoupling identities. 

The pair {type[1], perm[1, 5, 4, 3, 2, 6]} together represents a GCO where type[1] means a type I GCO given in the file integrands_36_4.m (i.e. the second GCO in that file) and its relabelling {1,2,3,4,5,6}-> {1, 5, 4, 3, 2, 6} is the GCO participating in the irreducible identity. 

The last element {decouple[6], walls[{1, 4}, {1, 5}]} in a GCO set shows what label is decoupled first and what walls are used in Algorithm II to generate such a GCO set for irreducible identity.  


When the two walls share a label, the corresponding GCO set is also a double extension set characterized by the decoupling particle and the shared label.



The first  GCO in irreID[...] is the original GCO to generate the set.


These 9 GCO sets are exactly those shown in the paper.
*)


{irreID[{type[1], perm[1, 5, 4, 3, 2, 6]}, {type[2], perm[5, 1, 2, 3, 6, 4]}, 
  {type[1], perm[1, 2, 6, 4, 3, 5]}, {type[0], perm[1, 2, 3, 4, 6, 5]}, 
  {type[1], perm[2, 1, 4, 6, 5, 3]}, {type[2], perm[1, 2, 3, 4, 5, 6]}, 
  {type[1], perm[3, 4, 1, 6, 5, 2]}, {decouple[6], walls[{1, 4}, {1, 5}]}], 
 irreID[{type[0], perm[1, 2, 3, 4, 5, 6]}, {type[1], perm[2, 3, 6, 5, 4, 1]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5]}, {type[1], perm[3, 4, 1, 5, 6, 2]}, 
  {type[1], perm[2, 1, 5, 4, 3, 6]}, {type[2], perm[1, 5, 6, 2, 4, 3]}, 
  {type[1], perm[2, 6, 1, 5, 4, 3]}, {type[0], perm[1, 6, 2, 3, 4, 5]}, 
  {decouple[6], walls[{1, 2}, {1, 5}]}], 
 irreID[{type[3], perm[1, 3, 6, 5, 2, 4]}, {type[2], perm[2, 1, 3, 6, 5, 4]}, 
  {type[2], perm[2, 3, 4, 5, 1, 6]}, {type[2], perm[3, 2, 4, 6, 1, 5]}, 
  {type[1], perm[1, 2, 4, 6, 3, 5]}, {type[0], perm[1, 2, 3, 6, 4, 5]}, 
  {type[1], perm[3, 6, 4, 5, 1, 2]}, {type[1], perm[2, 3, 5, 4, 6, 1]}, 
  {type[2], perm[1, 6, 4, 5, 3, 2]}, {decouple[6], walls[{1, 3}, {1, 4}]}], 
 irreID[{type[1], perm[3, 4, 5, 1, 2, 6]}, {type[0], perm[3, 4, 5, 1, 2, 6]}, 
  {type[1], perm[5, 1, 3, 6, 2, 4]}, {type[2], perm[4, 5, 1, 2, 3, 6]}, 
  {type[2], perm[3, 4, 5, 1, 2, 6]}, {type[3], perm[3, 5, 6, 2, 4, 1]}, 
  {type[1], perm[4, 5, 2, 6, 1, 3]}, {type[2], perm[4, 3, 5, 6, 2, 1]}, 
  {type[2], perm[5, 4, 1, 6, 3, 2]}, {type[1], perm[3, 4, 1, 6, 5, 2]}, 
  {type[0], perm[3, 4, 5, 6, 1, 2]}, {type[1], perm[5, 6, 1, 2, 3, 4]}, 
  {decouple[6], walls[{1, 2}, {3, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6]}, {type[1], perm[2, 3, 5, 6, 4, 1]}, 
  {type[0], perm[1, 2, 3, 4, 6, 5]}, {type[1], perm[3, 4, 1, 5, 6, 2]}, 
  {type[1], perm[1, 2, 6, 4, 3, 5]}, {type[2], perm[1, 5, 6, 2, 4, 3]}, 
  {type[2], perm[3, 2, 6, 4, 1, 5]}, {type[1], perm[2, 6, 1, 5, 4, 3]}, 
  {type[1], perm[1, 5, 4, 3, 2, 6]}, {type[0], perm[1, 6, 2, 3, 4, 5]}, 
  {type[1], perm[4, 3, 1, 6, 2, 5]}, {type[2], perm[2, 3, 4, 5, 1, 6]}, 
  {decouple[6], walls[{1, 4}, {2, 5}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6]}, {type[2], perm[1, 6, 4, 5, 3, 2]}, 
  {type[1], perm[1, 5, 4, 3, 2, 6]}, {type[1], perm[2, 3, 5, 4, 6, 1]}, 
  {type[0], perm[1, 6, 2, 3, 4, 5]}, {type[2], perm[3, 2, 6, 4, 1, 5]}, 
  {type[1], perm[2, 6, 1, 5, 4, 3]}, {type[1], perm[1, 2, 6, 4, 3, 5]}, 
  {type[2], perm[1, 5, 6, 2, 4, 3]}, {type[0], perm[1, 2, 3, 4, 6, 5]}, 
  {type[1], perm[2, 1, 5, 4, 3, 6]}, {type[1], perm[3, 4, 1, 5, 6, 2]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5]}, {type[1], perm[2, 3, 6, 5, 4, 1]}, 
  {decouple[6], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[0], perm[1, 2, 3, 4, 5, 6]}, {type[1], perm[3, 4, 1, 6, 5, 2]}, 
  {type[2], perm[2, 3, 4, 5, 1, 6]}, {type[2], perm[1, 2, 3, 4, 5, 6]}, 
  {type[1], perm[4, 3, 1, 6, 2, 5]}, {type[3], perm[1, 3, 6, 5, 2, 4]}, 
  {type[1], perm[2, 3, 5, 6, 4, 1]}, {type[2], perm[1, 5, 4, 3, 2, 6]}, 
  {type[2], perm[2, 1, 3, 6, 5, 4]}, {type[2], perm[3, 2, 4, 6, 1, 5]}, 
  {type[1], perm[5, 1, 3, 6, 2, 4]}, {type[1], perm[1, 2, 4, 6, 3, 5]}, 
  {type[0], perm[1, 5, 4, 3, 6, 2]}, {type[0], perm[1, 2, 3, 6, 4, 5]}, 
  {type[1], perm[1, 5, 6, 3, 4, 2]}, {type[1], perm[3, 6, 4, 5, 1, 2]}, 
  {type[2], perm[2, 1, 5, 4, 6, 3]}, {decouple[6], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[2], perm[4, 5, 1, 2, 6, 3]}, {type[1], perm[4, 5, 2, 1, 6, 3]}, 
  {type[1], perm[5, 1, 6, 3, 2, 4]}, {type[2], perm[5, 4, 6, 1, 3, 2]}, 
  {type[0], perm[4, 5, 1, 2, 3, 6]}, {type[1], perm[1, 5, 4, 3, 2, 6]}, 
  {type[1], perm[4, 6, 3, 2, 1, 5]}, {type[1], perm[1, 2, 4, 6, 3, 5]}, 
  {type[0], perm[4, 5, 1, 6, 2, 3]}, {type[2], perm[4, 6, 2, 3, 1, 5]}, 
  {type[2], perm[5, 1, 2, 3, 4, 6]}, {type[1], perm[5, 1, 3, 2, 6, 4]}, 
  {type[1], perm[4, 3, 2, 1, 5, 6]}, {type[1], perm[2, 3, 5, 6, 4, 1]}, 
  {type[2], perm[1, 5, 6, 2, 4, 3]}, {type[0], perm[4, 6, 5, 1, 2, 3]}, 
  {type[1], perm[5, 6, 4, 3, 2, 1]}, {type[1], perm[4, 5, 6, 2, 1, 3]}, 
  {type[2], perm[4, 3, 6, 5, 2, 1]}, {decouple[6], walls[{1, 2}, {3, 5}]}], 
 irreID[{type[3], perm[1, 3, 6, 5, 2, 4]}, {type[2], perm[1, 5, 4, 3, 2, 6]}, 
  {type[2], perm[2, 1, 3, 6, 5, 4]}, {type[2], perm[3, 2, 4, 6, 1, 5]}, 
  {type[1], perm[5, 1, 3, 6, 2, 4]}, {type[1], perm[1, 2, 4, 6, 3, 5]}, 
  {type[0], perm[1, 5, 4, 3, 6, 2]}, {type[0], perm[1, 2, 3, 6, 4, 5]}, 
  {type[1], perm[2, 1, 5, 4, 3, 6]}, {type[1], perm[1, 5, 6, 3, 4, 2]}, 
  {type[1], perm[3, 6, 4, 5, 1, 2]}, {type[1], perm[2, 3, 5, 4, 6, 1]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5]}, {type[2], perm[2, 1, 5, 4, 6, 3]}, 
  {type[2], perm[1, 6, 4, 5, 3, 2]}, {type[1], perm[2, 3, 6, 5, 4, 1]}, 
  {type[1], perm[1, 2, 3, 4, 5, 6]}, {type[0], perm[1, 2, 3, 4, 5, 6]}, 
  {type[1], perm[3, 4, 1, 6, 5, 2]}, {decouple[6], walls[{1, 4}, {2, 5}]}]}


==> anc/irreID_37_78.m <==
(*Here are 78 representatives of (3,7) GCO sets whose integrands give rise to irreducible decoupling identities. 

The pair {type[3], perm[1, 2, 3, 4, 5, 6, 7]} together represents a GCO where type[3] means a type III GCO given in the file integrands_37_11.m (i.e. the fourth GCO in that file) and its relabelling {1,2,3,4,5,6,7}-> {1, 2, 3, 4, 5, 6, 7} is the GCO participating in the irreducible identity. 

The last element  {decouple[5], walls[{4, 6}, {4, 7}]} in a GCO set shows what label is decoupled first and what walls are used in Algorithm II to generate such a GCO set for irreducible identity.  


When the two walls share a label, the corresponding GCO set is also a double extension set characterized by the decoupling particle and the shared label.


The first  GCO in irreID[...] is the original GCO to generate the set.

*)

{irreID[{type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[10], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[3], perm[3, 2, 1, 7, 5, 6, 4]}, {type[1], perm[4, 6, 5, 7, 3, 2, 1]}, 
  {type[5], perm[1, 4, 6, 5, 7, 2, 3]}, {type[8], perm[1, 4, 6, 5, 7, 2, 3]}, 
  {type[2], perm[3, 2, 1, 5, 7, 6, 4]}, 
  {type[10], perm[2, 1, 5, 3, 4, 7, 6]}, 
  {type[10], perm[6, 4, 5, 7, 3, 1, 2]}, 
  {type[3], perm[1, 2, 3, 5, 4, 6, 7]}, 
  {decouple[5], walls[{4, 6}, {4, 7}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, 
  {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {decouple[7], walls[{4, 6}, {5, 6}]}], 
 irreID[{type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, {type[3], perm[6, 1, 2, 7, 5, 4, 3]}, 
  {type[2], perm[7, 5, 4, 6, 1, 2, 3]}, {type[8], perm[4, 5, 7, 3, 2, 6, 1]}, 
  {type[1], perm[6, 4, 5, 7, 3, 2, 1]}, {type[5], perm[3, 7, 5, 4, 6, 2, 1]}, 
  {type[8], perm[3, 4, 6, 2, 1, 7, 5]}, {type[2], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[3], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {decouple[6], walls[{1, 5}, {4, 5}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[2], perm[5, 4, 3, 7, 6, 1, 2]}, {type[4], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[5], perm[1, 5, 4, 6, 7, 2, 3]}, {type[5], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[4], perm[1, 5, 4, 6, 7, 2, 3]}, {type[2], perm[5, 1, 2, 7, 6, 4, 3]}, 
  {type[2], perm[5, 1, 2, 3, 4, 6, 7]}, {type[4], perm[1, 5, 6, 4, 3, 2, 7]}, 
  {type[5], perm[1, 5, 6, 4, 3, 2, 7]}, 
  {decouple[5], walls[{1, 6}, {4, 6}]}], 
 irreID[{type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[10], perm[4, 5, 6, 3, 7, 1, 2]}, 
  {type[10], perm[6, 5, 4, 1, 7, 3, 2]}, 
  {type[3], perm[3, 2, 7, 4, 5, 6, 1]}, {type[1], perm[1, 7, 2, 3, 4, 5, 6]}, 
  {type[3], perm[1, 7, 2, 6, 5, 4, 3]}, {type[2], perm[6, 5, 4, 1, 7, 2, 3]}, 
  {type[8], perm[4, 5, 6, 3, 2, 1, 7]}, {type[5], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {decouple[7], walls[{1, 6}, {2, 6}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[10], perm[6, 7, 2, 5, 3, 1, 4]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[4, 1, 6, 5, 7, 3, 2]}, 
  {type[4], perm[5, 7, 2, 6, 1, 4, 3]}, {type[2], perm[1, 6, 2, 7, 5, 4, 3]}, 
  {type[2], perm[1, 6, 2, 3, 4, 5, 7]}, 
  {type[10], perm[6, 2, 3, 1, 7, 4, 5]}, 
  {type[7], perm[2, 6, 4, 3, 7, 5, 1]}, 
  {type[10], perm[2, 6, 7, 1, 3, 5, 4]}, 
  {type[10], perm[4, 3, 2, 1, 5, 6, 7]}, 
  {type[10], perm[7, 6, 2, 5, 3, 1, 4]}, 
  {decouple[6], walls[{1, 7}, {2, 7}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, {type[5], perm[3, 7, 6, 5, 4, 2, 1]}, 
  {type[4], perm[3, 2, 4, 5, 6, 7, 1]}, {type[8], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[3], perm[3, 2, 4, 5, 6, 7, 1]}, {type[9], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[10], perm[7, 6, 5, 1, 4, 3, 2]}, 
  {type[10], perm[2, 1, 7, 4, 6, 3, 5]}, 
  {type[10], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[3], perm[1, 2, 4, 7, 6, 5, 3]}, {type[1], perm[1, 2, 4, 3, 5, 6, 7]}, 
  {decouple[4], walls[{2, 3}, {3, 5}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[3, 2, 1, 7, 6, 4, 5]}, {type[8], perm[7, 3, 4, 6, 5, 1, 2]}, 
  {type[2], perm[5, 6, 7, 3, 4, 2, 1]}, {type[3], perm[3, 4, 2, 5, 6, 7, 1]}, 
  {type[10], perm[6, 7, 3, 5, 1, 4, 2]}, 
  {type[10], perm[2, 4, 3, 1, 7, 5, 6]}, 
  {type[10], perm[2, 1, 3, 4, 5, 7, 6]}, 
  {type[10], perm[6, 5, 3, 7, 4, 1, 2]}, 
  {type[3], perm[3, 1, 2, 7, 6, 5, 4]}, {type[2], perm[7, 6, 5, 3, 1, 2, 4]}, 
  {type[8], perm[5, 4, 2, 3, 1, 6, 7]}, {type[5], perm[3, 2, 4, 5, 6, 1, 7]}, 
  {type[1], perm[1, 3, 2, 4, 5, 6, 7]}, 
  {decouple[3], walls[{1, 2}, {2, 4}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 7, 6, 5, 4]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[10], perm[2, 3, 7, 1, 4, 6, 5]}, 
  {type[8], perm[3, 7, 6, 2, 1, 4, 5]}, 
  {type[10], perm[5, 4, 7, 6, 1, 3, 2]}, 
  {type[7], perm[2, 3, 5, 4, 7, 6, 1]}, {type[6], perm[2, 3, 5, 4, 7, 6, 1]}, 
  {type[10], perm[3, 2, 4, 1, 7, 5, 6]}, 
  {type[2], perm[3, 5, 4, 7, 6, 1, 2]}, {type[9], perm[5, 3, 2, 4, 7, 6, 1]}, 
  {type[4], perm[5, 3, 1, 6, 7, 4, 2]}, {type[5], perm[1, 3, 5, 6, 7, 2, 4]}, 
  {type[4], perm[1, 2, 4, 3, 5, 6, 7]}, {type[2], perm[5, 3, 4, 2, 1, 6, 7]}, 
  {decouple[3], walls[{2, 4}, {4, 5}]}], 
 irreID[{type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[2], perm[7, 5, 6, 3, 4, 1, 2]}, 
  {type[8], perm[6, 5, 7, 2, 1, 3, 4]}, {type[2], perm[7, 5, 6, 2, 1, 4, 3]}, 
  {type[2], perm[1, 2, 6, 5, 7, 4, 3]}, 
  {type[10], perm[5, 6, 2, 7, 3, 1, 4]}, 
  {type[10], perm[2, 6, 5, 1, 3, 7, 4]}, 
  {type[10], perm[4, 3, 2, 1, 7, 6, 5]}, 
  {type[7], perm[2, 6, 4, 3, 5, 7, 1]}, 
  {type[10], perm[6, 2, 3, 1, 5, 4, 7]}, 
  {type[2], perm[1, 6, 2, 3, 4, 7, 5]}, 
  {decouple[6], walls[{1, 2}, {1, 5}]}], 
 irreID[{type[0], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, 
  {decouple[7], walls[{1, 2}, {1, 6}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[6], perm[5, 2, 3, 4, 1, 7, 6]}, 
  {type[9], perm[4, 3, 2, 5, 6, 1, 7]}, {type[6], perm[2, 1, 4, 3, 7, 6, 5]}, 
  {type[9], perm[4, 3, 7, 6, 5, 1, 2]}, {type[6], perm[1, 7, 3, 4, 6, 5, 2]}, 
  {type[6], perm[1, 5, 6, 4, 3, 7, 2]}, {type[6], perm[2, 5, 3, 4, 6, 7, 1]}, 
  {type[6], perm[2, 7, 6, 4, 3, 5, 1]}, {type[9], perm[4, 3, 5, 2, 1, 6, 7]}, 
  {type[6], perm[1, 2, 4, 6, 7, 3, 5]}, {type[6], perm[5, 1, 6, 4, 2, 7, 3]}, 
  {type[6], perm[2, 1, 6, 4, 5, 3, 7]}, {type[9], perm[4, 5, 3, 2, 7, 6, 1]}, 
  {type[6], perm[1, 6, 4, 5, 3, 2, 7]}, 
  {decouple[4], walls[{3, 5}, {5, 6}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[6], perm[3, 6, 1, 2, 7, 5, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[9], perm[1, 5, 4, 6, 3, 2, 7]}, {type[7], perm[1, 2, 7, 5, 3, 6, 4]}, 
  {type[4], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[10], perm[6, 3, 2, 4, 7, 1, 5]}, 
  {type[2], perm[4, 6, 3, 2, 1, 5, 7]}, {type[2], perm[4, 6, 3, 7, 5, 1, 2]}, 
  {type[4], perm[5, 7, 3, 6, 4, 1, 2]}, 
  {type[10], perm[6, 3, 7, 4, 2, 5, 1]}, 
  {type[5], perm[1, 4, 6, 5, 7, 2, 3]}, {type[9], perm[5, 6, 3, 7, 2, 1, 4]}, 
  {type[4], perm[1, 2, 7, 5, 6, 4, 3]}, 
  {decouple[6], walls[{3, 5}, {4, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, 
  {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {decouple[7], walls[{3, 4}, {3, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, 
  {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {decouple[7], walls[{3, 6}, {4, 6}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[10], perm[4, 5, 6, 3, 7, 1, 2]}, 
  {type[10], perm[2, 1, 6, 7, 5, 3, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, {type[3], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[1], perm[1, 2, 7, 3, 4, 5, 6]}, {type[3], perm[3, 7, 2, 4, 5, 6, 1]}, 
  {type[2], perm[4, 5, 6, 3, 7, 2, 1]}, 
  {type[10], perm[6, 5, 4, 1, 2, 3, 7]}, 
  {type[6], perm[1, 4, 5, 6, 3, 7, 2]}, {type[8], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[9], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {decouple[7], walls[{2, 5}, {3, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, {type[8], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, {type[4], perm[4, 3, 6, 5, 7, 1, 2]}, 
  {type[5], perm[4, 1, 7, 5, 6, 3, 2]}, {type[5], perm[5, 4, 3, 6, 2, 7, 1]}, 
  {type[1], perm[1, 7, 5, 6, 2, 3, 4]}, {type[8], perm[5, 4, 3, 6, 2, 7, 1]}, 
  {type[2], perm[1, 7, 5, 6, 2, 3, 4]}, {type[3], perm[2, 3, 4, 6, 5, 7, 1]}, 
  {type[3], perm[1, 7, 5, 6, 2, 3, 4]}, 
  {type[10], perm[7, 5, 6, 1, 4, 2, 3]}, 
  {type[1], perm[4, 3, 2, 6, 1, 7, 5]}, 
  {type[10], perm[3, 2, 6, 4, 5, 1, 7]}, 
  {type[2], perm[4, 3, 2, 6, 1, 7, 5]}, 
  {decouple[6], walls[{1, 2}, {1, 5}]}], 
 irreID[{type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[1, 2, 5, 7, 4, 6, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[6], perm[3, 6, 1, 2, 5, 7, 4]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[9], perm[1, 7, 4, 6, 3, 2, 5]}, 
  {type[2], perm[6, 1, 2, 5, 7, 4, 3]}, {type[4], perm[1, 2, 3, 6, 4, 7, 5]}, 
  {type[4], perm[1, 6, 4, 7, 5, 2, 3]}, {type[5], perm[1, 6, 4, 7, 5, 2, 3]}, 
  {type[5], perm[4, 6, 1, 7, 5, 3, 2]}, {type[4], perm[4, 6, 1, 7, 5, 3, 2]}, 
  {type[4], perm[4, 3, 2, 6, 1, 7, 5]}, {type[9], perm[4, 6, 2, 3, 5, 7, 1]}, 
  {type[2], perm[6, 4, 3, 5, 7, 1, 2]}, {type[6], perm[2, 6, 4, 3, 5, 7, 1]}, 
  {type[2], perm[6, 4, 3, 2, 1, 7, 5]}, 
  {type[10], perm[4, 3, 5, 7, 1, 6, 2]}, 
  {type[6], perm[1, 2, 3, 4, 6, 5, 7]}, {type[7], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {decouple[6], walls[{1, 5}, {4, 5}]}], 
 irreID[{type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[1, 2, 5, 7, 4, 6, 3]}, 
  {type[10], perm[6, 5, 2, 7, 3, 1, 4]}, 
  {type[2], perm[7, 6, 5, 2, 1, 4, 3]}, {type[2], perm[7, 6, 5, 3, 4, 1, 2]}, 
  {type[4], perm[4, 3, 5, 6, 7, 1, 2]}, 
  {type[10], perm[6, 5, 3, 7, 2, 4, 1]}, 
  {type[5], perm[1, 7, 6, 4, 3, 2, 5]}, {type[9], perm[4, 6, 5, 3, 2, 1, 7]}, 
  {type[4], perm[1, 2, 3, 4, 6, 7, 5]}, {type[4], perm[1, 2, 5, 7, 6, 4, 3]}, 
  {type[5], perm[1, 4, 6, 7, 5, 2, 3]}, {type[9], perm[7, 6, 3, 5, 2, 1, 4]}, 
  {type[4], perm[6, 4, 1, 7, 5, 3, 2]}, 
  {type[10], perm[6, 3, 5, 4, 2, 7, 1]}, 
  {type[2], perm[4, 6, 3, 5, 7, 1, 2]}, {type[2], perm[4, 6, 3, 2, 1, 7, 5]}, 
  {type[10], perm[6, 3, 2, 4, 5, 1, 7]}, 
  {type[7], perm[1, 2, 5, 7, 3, 6, 4]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {decouple[6], walls[{3, 7}, {4, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, 
  {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {decouple[7], walls[{1, 2}, {3, 6}]}], 
 irreID[{type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, 
  {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[1, 2, 3, 7, 4, 5, 6]}, {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[10], perm[2, 3, 7, 1, 6, 4, 5]}, 
  {type[1], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[5, 6, 7, 4, 1, 3, 2]}, 
  {type[3], perm[4, 5, 6, 7, 3, 2, 1]}, {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[2], perm[4, 5, 6, 7, 3, 2, 1]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[8], perm[6, 7, 3, 5, 4, 1, 2]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {decouple[7], walls[{3, 5}, {4, 6}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, {type[1], perm[3, 4, 5, 7, 6, 1, 2]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[7, 5, 4, 3, 2, 1, 6]}, 
  {type[5], perm[2, 3, 4, 5, 7, 1, 6]}, {type[2], perm[2, 3, 4, 5, 7, 1, 6]}, 
  {type[3], perm[3, 2, 1, 7, 5, 4, 6]}, {type[4], perm[2, 3, 4, 5, 7, 1, 6]}, 
  {type[4], perm[3, 2, 1, 7, 5, 4, 6]}, {type[3], perm[2, 3, 4, 5, 7, 1, 6]}, 
  {type[2], perm[3, 2, 1, 7, 5, 4, 6]}, {type[5], perm[3, 2, 1, 7, 5, 4, 6]}, 
  {type[2], perm[5, 7, 1, 2, 3, 4, 6]}, {type[1], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[1], perm[2, 1, 7, 5, 6, 4, 3]}, {type[0], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[1], perm[3, 2, 1, 7, 5, 6, 4]}, {type[2], perm[7, 1, 2, 3, 4, 6, 5]}, 
  {type[2], perm[4, 3, 2, 1, 7, 6, 5]}, 
  {decouple[6], walls[{1, 5}, {4, 7}]}], 
 irreID[{type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[3, 2, 1, 4, 5, 7, 6]}, {type[2], perm[2, 3, 7, 5, 4, 1, 6]}, 
  {type[2], perm[2, 3, 7, 6, 1, 4, 5]}, {type[4], perm[1, 6, 7, 3, 2, 4, 5]}, 
  {type[10], perm[3, 7, 6, 2, 5, 1, 4]}, 
  {type[9], perm[1, 3, 7, 6, 5, 4, 2]}, {type[7], perm[1, 6, 5, 4, 7, 3, 2]}, 
  {type[6], perm[4, 5, 6, 1, 3, 7, 2]}, 
  {type[10], perm[1, 6, 7, 2, 4, 3, 5]}, 
  {type[10], perm[7, 3, 5, 2, 6, 4, 1]}, 
  {type[6], perm[2, 7, 6, 1, 3, 5, 4]}, 
  {type[10], perm[1, 6, 5, 4, 2, 3, 7]}, 
  {type[10], perm[5, 3, 7, 4, 6, 2, 1]}, 
  {type[9], perm[1, 3, 5, 6, 7, 2, 4]}, {type[7], perm[1, 6, 7, 2, 5, 3, 4]}, 
  {type[10], perm[3, 5, 6, 4, 7, 1, 2]}, 
  {type[4], perm[1, 6, 5, 3, 4, 2, 7]}, {type[2], perm[4, 3, 5, 6, 1, 2, 7]}, 
  {type[2], perm[4, 3, 5, 7, 2, 1, 6]}, {type[4], perm[2, 7, 5, 3, 4, 1, 6]}, 
  {type[5], perm[1, 4, 3, 2, 7, 6, 5]}, 
  {decouple[3], walls[{2, 4}, {5, 7}]}], 
 irreID[{type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[3, 2, 1, 7, 5, 4, 6]}, 
  {type[6], perm[4, 3, 2, 1, 7, 6, 5]}, {type[3], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[6], perm[6, 4, 3, 2, 1, 7, 5]}, 
  {type[10], perm[2, 1, 7, 6, 5, 3, 4]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5, 7]}, {type[9], perm[3, 4, 6, 2, 1, 7, 5]}, 
  {type[8], perm[3, 4, 6, 2, 1, 7, 5]}, {type[4], perm[3, 2, 6, 4, 5, 7, 1]}, 
  {type[5], perm[3, 7, 5, 4, 6, 2, 1]}, {type[5], perm[4, 3, 2, 6, 1, 5, 7]}, 
  {type[1], perm[6, 4, 5, 7, 3, 2, 1]}, {type[8], perm[4, 5, 7, 3, 2, 6, 1]}, 
  {type[2], perm[7, 5, 4, 6, 1, 2, 3]}, {type[3], perm[6, 1, 2, 7, 5, 4, 3]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {decouple[6], walls[{1, 7}, {4, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[3, 4, 5, 6, 7, 2, 1]}, 
  {type[10], perm[4, 3, 2, 1, 7, 5, 6]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[3], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[1], perm[1, 7, 6, 5, 2, 3, 4]}, {type[3], perm[1, 7, 6, 4, 3, 2, 5]}, 
  {type[5], perm[4, 1, 7, 6, 5, 3, 2]}, {type[4], perm[1, 7, 6, 4, 3, 2, 5]}, 
  {type[10], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[8], perm[4, 6, 5, 3, 2, 1, 7]}, {type[5], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[9], perm[1, 4, 6, 7, 5, 2, 3]}, 
  {type[10], perm[7, 1, 4, 6, 3, 5, 2]}, 
  {type[8], perm[1, 4, 6, 7, 5, 2, 3]}, {type[6], perm[2, 5, 7, 1, 4, 6, 3]}, 
  {type[2], perm[5, 7, 1, 4, 6, 3, 2]}, 
  {type[10], perm[1, 7, 5, 2, 3, 4, 6]}, 
  {type[3], perm[4, 6, 3, 5, 7, 1, 2]}, {type[1], perm[2, 3, 6, 4, 5, 7, 1]}, 
  {type[3], perm[1, 7, 5, 2, 3, 6, 4]}, 
  {type[10], perm[5, 7, 1, 4, 6, 2, 3]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {decouple[6], walls[{3, 7}, {4, 5}]}], 
 irreID[{type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[3], perm[1, 2, 3, 4, 5, 7, 6]}, {type[4], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[5, 4, 1, 7, 2, 6, 3]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[6], perm[3, 6, 5, 4, 1, 7, 2]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[9], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[10], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[6], perm[1, 4, 5, 6, 3, 7, 2]}, {type[8], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[10], perm[6, 5, 4, 1, 2, 3, 7]}, 
  {type[2], perm[4, 5, 6, 3, 7, 2, 1]}, {type[3], perm[3, 7, 2, 4, 5, 6, 1]}, 
  {type[1], perm[1, 2, 7, 3, 4, 5, 6]}, {type[3], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {decouple[7], walls[{2, 6}, {3, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[10], perm[6, 7, 2, 5, 3, 1, 4]}, 
  {type[2], perm[5, 6, 7, 2, 1, 4, 3]}, {type[2], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[4], perm[4, 3, 7, 6, 5, 1, 2]}, 
  {type[10], perm[6, 7, 3, 5, 2, 4, 1]}, 
  {type[5], perm[1, 5, 6, 4, 3, 2, 7]}, {type[9], perm[4, 6, 7, 3, 2, 1, 5]}, 
  {type[7], perm[1, 2, 3, 4, 6, 7, 5]}, {type[4], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[6], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[10], perm[4, 3, 7, 5, 1, 6, 2]}, 
  {type[2], perm[6, 4, 3, 2, 1, 5, 7]}, {type[6], perm[2, 6, 4, 3, 7, 5, 1]}, 
  {type[2], perm[6, 4, 3, 7, 5, 1, 2]}, {type[9], perm[4, 3, 7, 5, 1, 6, 2]}, 
  {type[4], perm[4, 6, 1, 5, 7, 3, 2]}, {type[4], perm[4, 3, 2, 6, 1, 5, 7]}, 
  {type[5], perm[1, 6, 4, 5, 7, 2, 3]}, {type[5], perm[4, 6, 1, 5, 7, 3, 2]}, 
  {type[4], perm[1, 6, 4, 5, 7, 2, 3]}, {type[2], perm[6, 1, 2, 7, 5, 4, 3]}, 
  {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {decouple[6], walls[{1, 7}, {4, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {type[8], perm[3, 4, 5, 2, 1, 7, 6]}, 
  {type[10], perm[6, 7, 4, 5, 1, 3, 2]}, 
  {type[7], perm[2, 3, 6, 7, 4, 5, 1]}, {type[6], perm[2, 3, 6, 7, 4, 5, 1]}, 
  {type[10], perm[3, 2, 7, 1, 4, 6, 5]}, 
  {type[2], perm[3, 6, 7, 4, 5, 1, 2]}, {type[9], perm[6, 3, 2, 7, 4, 5, 1]}, 
  {type[2], perm[1, 3, 2, 7, 6, 5, 4]}, {type[4], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[4], perm[3, 1, 5, 6, 7, 2, 4]}, {type[5], perm[1, 3, 6, 5, 4, 2, 7]}, 
  {type[5], perm[5, 1, 3, 6, 7, 4, 2]}, {type[4], perm[1, 3, 6, 5, 4, 2, 7]}, 
  {type[4], perm[1, 2, 7, 3, 6, 5, 4]}, {type[2], perm[3, 1, 2, 4, 5, 6, 7]}, 
  {type[9], perm[1, 5, 6, 3, 7, 2, 4]}, {type[2], perm[6, 3, 7, 2, 1, 5, 4]}, 
  {type[6], perm[5, 4, 2, 1, 3, 7, 6]}, 
  {type[10], perm[3, 7, 2, 6, 4, 1, 5]}, 
  {type[7], perm[1, 2, 4, 5, 7, 3, 6]}, 
  {type[10], perm[1, 2, 4, 5, 6, 3, 7]}, 
  {type[10], perm[7, 3, 4, 6, 2, 5, 1]}, 
  {type[2], perm[6, 7, 3, 4, 5, 1, 2]}, {type[8], perm[3, 7, 6, 2, 1, 4, 5]}, 
  {decouple[3], walls[{1, 2}, {6, 7}]}], 
 irreID[{type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[10], perm[5, 4, 1, 6, 2, 7, 3]}, 
  {type[10], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[9], perm[7, 3, 6, 5, 4, 1, 2]}, {type[3], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[8], perm[7, 3, 6, 5, 4, 1, 2]}, {type[4], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[1], perm[4, 6, 5, 7, 3, 2, 1]}, {type[5], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[5], perm[3, 7, 5, 6, 4, 2, 1]}, {type[1], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[8], perm[3, 6, 4, 2, 1, 7, 5]}, {type[3], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[2], perm[1, 2, 3, 6, 4, 5, 7]}, {type[2], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[2, 3, 6, 1, 7, 4, 5]}, 
  {type[3], perm[1, 2, 3, 6, 4, 5, 7]}, {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[5, 7, 6, 4, 1, 3, 2]}, 
  {type[10], perm[5, 4, 6, 7, 3, 1, 2]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[10], perm[2, 1, 6, 3, 4, 7, 5]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {decouple[6], walls[{3, 7}, {4, 5}]}], 
 irreID[{type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {decouple[7], walls[{2, 6}, {3, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, 
  {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, 
  {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {decouple[7], walls[{1, 4}, {3, 6}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, {type[4], perm[5, 4, 1, 6, 7, 3, 2]}, 
  {type[9], perm[5, 4, 2, 3, 7, 6, 1]}, {type[2], perm[4, 5, 3, 7, 6, 1, 2]}, 
  {type[10], perm[4, 2, 3, 1, 7, 5, 6]}, 
  {type[6], perm[2, 4, 5, 3, 7, 6, 1]}, {type[2], perm[4, 5, 3, 2, 1, 6, 7]}, 
  {type[7], perm[2, 4, 5, 3, 7, 6, 1]}, 
  {type[10], perm[5, 3, 7, 6, 1, 4, 2]}, 
  {type[6], perm[1, 2, 3, 5, 4, 7, 6]}, 
  {type[10], perm[2, 4, 7, 1, 3, 6, 5]}, 
  {type[10], perm[5, 3, 2, 1, 6, 4, 7]}, 
  {type[7], perm[1, 2, 3, 5, 4, 7, 6]}, {type[2], perm[1, 2, 4, 7, 6, 5, 3]}, 
  {type[10], perm[7, 4, 2, 6, 3, 1, 5]}, 
  {type[2], perm[1, 2, 4, 3, 5, 6, 7]}, {type[2], perm[6, 7, 4, 2, 1, 5, 3]}, 
  {type[8], perm[4, 7, 6, 2, 1, 3, 5]}, {type[8], perm[4, 3, 5, 2, 1, 7, 6]}, 
  {type[2], perm[5, 3, 4, 2, 1, 6, 7]}, {type[2], perm[6, 7, 4, 3, 5, 1, 2]}, 
  {type[2], perm[5, 3, 4, 7, 6, 1, 2]}, 
  {type[10], perm[7, 4, 3, 6, 2, 5, 1]}, 
  {type[10], perm[3, 4, 7, 5, 2, 6, 1]}, 
  {type[10], perm[1, 2, 3, 5, 6, 4, 7]}, 
  {type[7], perm[1, 2, 7, 6, 3, 4, 5]}, 
  {type[10], perm[4, 3, 2, 5, 7, 1, 6]}, 
  {decouple[4], walls[{2, 3}, {5, 7}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[2, 5, 4, 3, 6, 7, 1]}, {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[9], perm[4, 5, 2, 3, 6, 7, 1]}, {type[6], perm[1, 7, 4, 3, 6, 5, 2]}, 
  {type[6], perm[5, 1, 7, 4, 3, 6, 2]}, {type[6], perm[2, 1, 3, 4, 7, 6, 5]}, 
  {type[6], perm[1, 3, 4, 7, 6, 2, 5]}, {type[6], perm[5, 2, 4, 3, 1, 7, 6]}, 
  {type[9], perm[4, 2, 5, 7, 6, 3, 1]}, {type[9], perm[4, 2, 5, 3, 1, 7, 6]}, 
  {type[6], perm[3, 6, 7, 4, 2, 5, 1]}, {type[6], perm[1, 3, 4, 2, 5, 7, 6]}, 
  {type[6], perm[3, 5, 2, 4, 7, 6, 1]}, {type[6], perm[1, 5, 7, 4, 2, 6, 3]}, 
  {type[6], perm[1, 6, 2, 4, 7, 5, 3]}, {type[9], perm[4, 2, 6, 7, 5, 1, 3]}, 
  {type[6], perm[2, 5, 7, 4, 1, 3, 6]}, {type[6], perm[3, 1, 4, 2, 6, 7, 5]}, 
  {type[9], perm[4, 7, 5, 2, 6, 1, 3]}, {type[6], perm[2, 3, 1, 4, 7, 5, 6]}, 
  {type[6], perm[5, 3, 2, 4, 1, 6, 7]}, {type[6], perm[6, 2, 4, 1, 3, 7, 5]}, 
  {type[9], perm[4, 2, 3, 5, 7, 1, 6]}, {type[6], perm[3, 2, 4, 1, 6, 5, 7]}, 
  {type[6], perm[2, 6, 1, 4, 5, 7, 3]}, {type[6], perm[3, 7, 1, 4, 5, 6, 2]}, 
  {type[9], perm[4, 3, 2, 5, 6, 1, 7]}, 
  {decouple[4], walls[{1, 7}, {2, 3}]}], 
 irreID[{type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, {type[5], perm[3, 7, 6, 5, 4, 2, 1]}, 
  {type[4], perm[3, 2, 4, 5, 6, 7, 1]}, {type[8], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[3], perm[3, 2, 4, 5, 6, 7, 1]}, {type[9], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[2], perm[1, 2, 3, 5, 4, 6, 7]}, 
  {type[10], perm[7, 6, 5, 1, 4, 3, 2]}, 
  {type[10], perm[2, 1, 7, 4, 6, 3, 5]}, 
  {type[6], perm[4, 5, 3, 2, 1, 7, 6]}, 
  {type[10], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[10], perm[2, 3, 5, 4, 6, 1, 7]}, 
  {type[6], perm[4, 7, 1, 2, 3, 5, 6]}, {type[3], perm[1, 2, 4, 7, 6, 5, 3]}, 
  {type[9], perm[1, 5, 6, 7, 4, 2, 3]}, {type[2], perm[3, 2, 1, 7, 4, 6, 5]}, 
  {type[1], perm[1, 2, 4, 3, 5, 6, 7]}, {type[4], perm[1, 2, 4, 7, 6, 5, 3]}, 
  {type[8], perm[1, 5, 6, 7, 4, 2, 3]}, {type[5], perm[4, 2, 1, 7, 6, 3, 5]}, 
  {type[5], perm[1, 5, 6, 7, 4, 2, 3]}, {type[8], perm[7, 4, 3, 6, 5, 1, 2]}, 
  {type[1], perm[4, 7, 6, 5, 1, 2, 3]}, {type[2], perm[5, 6, 7, 4, 3, 2, 1]}, 
  {type[3], perm[3, 2, 1, 4, 7, 6, 5]}, {type[3], perm[4, 3, 2, 5, 6, 7, 1]}, 
  {type[10], perm[6, 7, 4, 5, 1, 3, 2]}, 
  {type[10], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {decouple[4], walls[{2, 3}, {5, 7}]}], 
 irreID[{type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, {type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[5], perm[4, 1, 6, 5, 7, 3, 2]}, {type[4], perm[4, 3, 7, 5, 6, 1, 2]}, 
  {type[4], perm[5, 7, 2, 6, 1, 4, 3]}, {type[9], perm[5, 7, 3, 4, 1, 6, 2]}, 
  {type[2], perm[6, 5, 7, 3, 4, 1, 2]}, {type[2], perm[1, 6, 2, 7, 5, 4, 3]}, 
  {type[10], perm[6, 2, 7, 1, 3, 5, 4]}, 
  {type[6], perm[2, 6, 5, 7, 3, 4, 1]}, {type[2], perm[6, 5, 7, 2, 1, 4, 3]}, 
  {type[7], perm[2, 6, 5, 7, 3, 4, 1]}, 
  {type[10], perm[5, 7, 3, 4, 1, 6, 2]}, 
  {type[6], perm[1, 2, 7, 5, 6, 3, 4]}, 
  {type[10], perm[2, 6, 3, 1, 7, 4, 5]}, 
  {type[10], perm[5, 7, 2, 1, 4, 6, 3]}, 
  {type[7], perm[1, 2, 7, 5, 6, 3, 4]}, {type[2], perm[1, 2, 6, 3, 4, 5, 7]}, 
  {type[10], perm[3, 6, 2, 4, 7, 1, 5]}, 
  {type[8], perm[6, 3, 4, 2, 1, 7, 5]}, {type[2], perm[4, 3, 6, 2, 1, 5, 7]}, 
  {type[2], perm[4, 3, 6, 7, 5, 1, 2]}, 
  {type[10], perm[3, 6, 7, 4, 2, 5, 1]}, 
  {type[10], perm[1, 2, 7, 5, 4, 6, 3]}, 
  {decouple[6], walls[{1, 2}, {3, 5}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, 
  {decouple[7], walls[{1, 2}, {5, 6}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[8], perm[6, 7, 3, 5, 4, 1, 2]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[2], perm[4, 5, 6, 7, 3, 2, 1]}, {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[3], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[10], perm[5, 6, 7, 4, 1, 3, 2]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, {type[1], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[2, 3, 7, 1, 6, 4, 5]}, 
  {type[10], perm[2, 1, 7, 3, 4, 6, 5]}, 
  {type[1], perm[3, 2, 1, 7, 6, 5, 4]}, {type[2], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[3], perm[6, 5, 4, 7, 1, 2, 3]}, {type[3], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[2], perm[6, 5, 4, 7, 1, 2, 3]}, {type[1], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[8], perm[4, 5, 6, 3, 2, 7, 1]}, {type[5], perm[3, 6, 5, 4, 7, 2, 1]}, 
  {type[5], perm[4, 3, 2, 7, 1, 5, 6]}, {type[4], perm[3, 2, 7, 4, 5, 6, 1]}, 
  {type[8], perm[3, 4, 7, 2, 1, 6, 5]}, {type[9], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[2, 1, 6, 7, 5, 3, 4]}, 
  {decouple[7], walls[{1, 6}, {3, 4}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[4], perm[5, 4, 1, 6, 7, 3, 2]}, {type[2], perm[5, 4, 3, 7, 6, 1, 2]}, 
  {type[2], perm[4, 5, 3, 7, 6, 1, 2]}, {type[4], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[2], perm[4, 5, 3, 2, 1, 6, 7]}, {type[5], perm[1, 5, 4, 6, 7, 2, 3]}, 
  {type[5], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[10], perm[5, 3, 2, 4, 7, 1, 6]}, 
  {type[4], perm[1, 2, 3, 5, 4, 6, 7]}, {type[4], perm[1, 5, 4, 6, 7, 2, 3]}, 
  {type[7], perm[1, 2, 7, 6, 3, 5, 4]}, {type[9], perm[1, 6, 4, 5, 3, 2, 7]}, 
  {type[2], perm[5, 1, 2, 7, 6, 4, 3]}, 
  {type[10], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[10], perm[3, 5, 7, 4, 2, 6, 1]}, 
  {type[6], perm[3, 5, 1, 2, 7, 6, 4]}, {type[2], perm[5, 1, 2, 3, 4, 6, 7]}, 
  {type[10], perm[7, 5, 3, 6, 2, 4, 1]}, 
  {type[6], perm[4, 3, 2, 1, 5, 7, 6]}, 
  {type[10], perm[1, 2, 7, 6, 4, 5, 3]}, 
  {type[4], perm[1, 5, 6, 4, 3, 2, 7]}, {type[7], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[9], perm[1, 4, 6, 5, 7, 2, 3]}, {type[5], perm[1, 5, 6, 4, 3, 2, 7]}, 
  {type[10], perm[5, 7, 2, 6, 3, 1, 4]}, 
  {type[4], perm[1, 2, 7, 5, 6, 4, 3]}, {type[2], perm[6, 5, 7, 2, 1, 4, 3]}, 
  {type[2], perm[6, 5, 7, 3, 4, 1, 2]}, {type[4], perm[4, 3, 7, 5, 6, 1, 2]}, 
  {decouple[5], walls[{1, 6}, {3, 7}]}], 
 irreID[{type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[8], perm[4, 5, 7, 3, 2, 1, 6]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[2], perm[7, 5, 4, 1, 6, 2, 3]}, {type[3], perm[6, 1, 2, 7, 5, 4, 3]}, 
  {type[3], perm[1, 6, 2, 7, 5, 4, 3]}, {type[2], perm[7, 5, 4, 6, 1, 2, 3]}, 
  {type[1], perm[1, 6, 2, 3, 4, 5, 7]}, {type[8], perm[4, 5, 7, 3, 2, 6, 1]}, 
  {type[1], perm[6, 4, 5, 7, 3, 2, 1]}, {type[5], perm[4, 3, 2, 6, 1, 5, 7]}, 
  {type[3], perm[3, 2, 6, 4, 5, 7, 1]}, {type[5], perm[3, 7, 5, 4, 6, 2, 1]}, 
  {type[4], perm[3, 2, 6, 4, 5, 7, 1]}, 
  {type[10], perm[7, 5, 4, 1, 6, 3, 2]}, 
  {type[8], perm[3, 4, 6, 2, 1, 7, 5]}, {type[9], perm[3, 4, 6, 2, 1, 7, 5]}, 
  {type[10], perm[4, 5, 7, 3, 6, 1, 2]}, 
  {type[10], perm[2, 3, 4, 6, 5, 1, 7]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[10], perm[2, 1, 7, 6, 5, 3, 4]}, 
  {type[6], perm[6, 4, 3, 2, 1, 7, 5]}, {type[9], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[3], perm[1, 2, 3, 4, 6, 5, 7]}, {type[6], perm[4, 3, 2, 1, 7, 6, 5]}, 
  {type[10], perm[3, 2, 1, 7, 5, 4, 6]}, 
  {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {decouple[6], walls[{2, 7}, {4, 5}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, 
  {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, 
  {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, 
  {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {decouple[7], walls[{1, 2}, {4, 6}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[8], perm[3, 4, 5, 2, 1, 7, 6]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[3, 7, 6, 4, 5, 2, 1]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[1], perm[5, 4, 6, 7, 3, 2, 1]}, {type[5], perm[3, 7, 6, 5, 4, 2, 1]}, 
  {type[3], perm[1, 2, 3, 5, 4, 6, 7]}, {type[4], perm[3, 2, 4, 5, 6, 7, 1]}, 
  {type[8], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[10], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[2], perm[1, 2, 3, 5, 4, 6, 7]}, {type[3], perm[3, 2, 4, 5, 6, 7, 1]}, 
  {type[9], perm[3, 5, 4, 2, 1, 7, 6]}, 
  {type[10], perm[1, 2, 3, 5, 6, 7, 4]}, 
  {type[6], perm[4, 5, 3, 2, 1, 7, 6]}, 
  {type[10], perm[7, 6, 5, 1, 4, 3, 2]}, 
  {type[10], perm[2, 1, 7, 4, 6, 3, 5]}, 
  {type[3], perm[3, 2, 1, 7, 4, 6, 5]}, {type[6], perm[4, 7, 1, 2, 3, 5, 6]}, 
  {type[10], perm[2, 3, 5, 4, 6, 1, 7]}, 
  {type[10], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[2], perm[3, 2, 1, 7, 4, 6, 5]}, {type[9], perm[1, 5, 6, 7, 4, 2, 3]}, 
  {type[3], perm[1, 2, 4, 7, 6, 5, 3]}, {type[8], perm[1, 5, 6, 7, 4, 2, 3]}, 
  {type[4], perm[1, 2, 4, 7, 6, 5, 3]}, {type[1], perm[1, 2, 4, 3, 5, 6, 7]}, 
  {type[5], perm[1, 5, 6, 7, 4, 2, 3]}, {type[5], perm[4, 2, 1, 7, 6, 3, 5]}, 
  {type[8], perm[7, 4, 3, 6, 5, 1, 2]}, {type[1], perm[4, 7, 6, 5, 1, 2, 3]}, 
  {type[2], perm[5, 6, 7, 4, 3, 2, 1]}, {type[3], perm[4, 3, 2, 5, 6, 7, 1]}, 
  {decouple[4], walls[{2, 3}, {6, 7}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[10], perm[4, 5, 6, 3, 7, 1, 2]}, 
  {type[10], perm[6, 5, 4, 1, 7, 3, 2]}, 
  {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, {type[3], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[3], perm[3, 2, 7, 4, 5, 6, 1]}, {type[1], perm[1, 2, 7, 3, 4, 5, 6]}, 
  {type[1], perm[1, 7, 2, 3, 4, 5, 6]}, {type[3], perm[3, 7, 2, 4, 5, 6, 1]}, 
  {type[3], perm[1, 7, 2, 6, 5, 4, 3]}, {type[2], perm[4, 5, 6, 3, 7, 2, 1]}, 
  {type[10], perm[6, 5, 4, 1, 2, 3, 7]}, 
  {type[2], perm[6, 5, 4, 1, 7, 2, 3]}, 
  {type[10], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[6], perm[1, 4, 5, 6, 3, 7, 2]}, {type[8], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[8], perm[4, 5, 6, 3, 2, 1, 7]}, {type[6], perm[3, 6, 5, 4, 1, 7, 2]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[9], perm[6, 3, 7, 5, 4, 1, 2]}, {type[5], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[5, 4, 1, 7, 2, 6, 3]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[4], perm[1, 2, 3, 4, 5, 7, 6]}, {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[3], perm[1, 2, 3, 4, 5, 7, 6]}, {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {decouple[7], walls[{1, 6}, {3, 5}]}], 
 irreID[{type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {decouple[7], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[3], perm[6, 1, 2, 7, 5, 4, 3]}, {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[2], perm[7, 5, 4, 6, 1, 2, 3]}, 
  {type[10], perm[2, 1, 6, 3, 4, 7, 5]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, {type[8], perm[4, 5, 7, 3, 2, 6, 1]}, 
  {type[1], perm[6, 4, 5, 7, 3, 2, 1]}, 
  {type[10], perm[5, 4, 6, 7, 3, 1, 2]}, 
  {type[10], perm[5, 7, 6, 4, 1, 3, 2]}, 
  {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, {type[5], perm[3, 7, 5, 4, 6, 2, 1]}, 
  {type[3], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[10], perm[2, 3, 6, 1, 7, 4, 5]}, 
  {type[2], perm[4, 5, 7, 6, 3, 2, 1]}, {type[8], perm[3, 4, 6, 2, 1, 7, 5]}, 
  {type[2], perm[1, 2, 3, 6, 4, 5, 7]}, {type[3], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5, 7]}, {type[8], perm[3, 6, 4, 2, 1, 7, 5]}, 
  {type[1], perm[1, 2, 3, 6, 4, 5, 7]}, {type[3], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[5], perm[3, 7, 5, 6, 4, 2, 1]}, {type[5], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[1], perm[4, 6, 5, 7, 3, 2, 1]}, {type[4], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[8], perm[7, 3, 6, 5, 4, 1, 2]}, {type[3], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[9], perm[7, 3, 6, 5, 4, 1, 2]}, 
  {type[10], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[10], perm[5, 4, 1, 6, 2, 7, 3]}, 
  {type[10], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {decouple[6], walls[{1, 5}, {3, 7}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[4, 3, 2, 1, 7, 5, 6]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[6], perm[2, 5, 4, 3, 6, 7, 1]}, 
  {type[7], perm[2, 5, 4, 3, 6, 7, 1]}, {type[2], perm[5, 4, 3, 6, 7, 1, 2]}, 
  {type[9], perm[4, 5, 2, 3, 6, 7, 1]}, 
  {type[10], perm[5, 2, 3, 1, 6, 4, 7]}, 
  {type[4], perm[4, 5, 1, 7, 6, 3, 2]}, {type[4], perm[4, 3, 2, 5, 1, 7, 6]}, 
  {type[2], perm[1, 5, 2, 3, 4, 7, 6]}, {type[5], perm[1, 5, 4, 7, 6, 2, 3]}, 
  {type[5], perm[4, 5, 1, 7, 6, 3, 2]}, {type[2], perm[1, 5, 2, 6, 7, 4, 3]}, 
  {type[4], perm[1, 5, 4, 7, 6, 2, 3]}, {type[4], perm[1, 2, 3, 5, 4, 7, 6]}, 
  {type[4], perm[5, 1, 4, 7, 6, 2, 3]}, 
  {type[10], perm[5, 2, 6, 1, 3, 7, 4]}, 
  {type[2], perm[5, 1, 2, 6, 7, 4, 3]}, {type[9], perm[1, 7, 4, 5, 3, 2, 6]}, 
  {type[5], perm[4, 1, 5, 7, 6, 3, 2]}, {type[9], perm[7, 6, 3, 4, 1, 5, 2]}, 
  {type[2], perm[5, 1, 2, 3, 4, 7, 6]}, {type[6], perm[3, 5, 1, 2, 6, 7, 4]}, 
  {type[4], perm[1, 5, 7, 4, 3, 2, 6]}, {type[4], perm[4, 3, 6, 7, 5, 1, 2]}, 
  {type[6], perm[4, 3, 2, 1, 5, 6, 7]}, 
  {type[10], perm[1, 2, 6, 7, 4, 5, 3]}, 
  {type[5], perm[1, 5, 7, 4, 3, 2, 6]}, {type[9], perm[1, 4, 7, 5, 6, 2, 3]}, 
  {type[7], perm[1, 2, 3, 4, 6, 5, 7]}, {type[4], perm[1, 2, 6, 5, 7, 4, 3]}, 
  {type[10], perm[5, 6, 2, 7, 3, 1, 4]}, 
  {type[2], perm[7, 5, 6, 2, 1, 4, 3]}, {type[2], perm[7, 5, 6, 3, 4, 1, 2]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {decouple[5], walls[{2, 7}, {4, 6}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, 
  {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, {type[3], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[4], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[5, 4, 1, 7, 2, 6, 3]}, 
  {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, {type[9], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[6], perm[3, 6, 5, 4, 1, 7, 2]}, {type[8], perm[6, 3, 7, 5, 4, 1, 2]}, 
  {type[6], perm[1, 4, 5, 6, 3, 7, 2]}, 
  {type[10], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[2], perm[4, 5, 6, 3, 7, 2, 1]}, 
  {type[10], perm[6, 5, 4, 1, 2, 3, 7]}, 
  {type[3], perm[3, 7, 2, 4, 5, 6, 1]}, {type[1], perm[1, 2, 7, 3, 4, 5, 6]}, 
  {type[3], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {decouple[7], walls[{2, 6}, {3, 4}]}], 
 irreID[{type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[4, 1, 2, 3, 6, 7, 5]}, {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[8], perm[2, 5, 7, 3, 6, 1, 4]}, {type[1], perm[3, 2, 1, 4, 5, 7, 6]}, 
  {type[5], perm[2, 5, 7, 3, 6, 1, 4]}, {type[5], perm[2, 1, 4, 5, 7, 3, 6]}, 
  {type[1], perm[5, 7, 3, 6, 4, 1, 2]}, {type[4], perm[2, 1, 4, 5, 7, 3, 6]}, 
  {type[8], perm[5, 2, 3, 7, 6, 4, 1]}, {type[3], perm[2, 1, 4, 5, 7, 3, 6]}, 
  {type[3], perm[4, 1, 2, 6, 3, 7, 5]}, {type[9], perm[5, 2, 3, 7, 6, 4, 1]}, 
  {type[2], perm[6, 7, 5, 2, 3, 1, 4]}, 
  {type[10], perm[4, 1, 2, 6, 3, 5, 7]}, 
  {type[10], perm[2, 1, 4, 5, 7, 6, 3]}, 
  {type[10], perm[7, 6, 4, 3, 1, 5, 2]}, 
  {type[6], perm[3, 2, 5, 7, 6, 4, 1]}, 
  {type[10], perm[2, 1, 4, 5, 3, 6, 7]}, 
  {type[10], perm[7, 5, 2, 3, 1, 6, 4]}, 
  {type[10], perm[4, 1, 2, 6, 7, 5, 3]}, 
  {type[6], perm[2, 5, 7, 6, 4, 3, 1]}, {type[9], perm[6, 7, 5, 2, 1, 4, 3]}, 
  {type[3], perm[4, 1, 2, 6, 7, 3, 5]}, {type[3], perm[2, 1, 4, 5, 3, 7, 6]}, 
  {type[2], perm[5, 7, 6, 4, 3, 1, 2]}, {type[8], perm[6, 7, 5, 2, 1, 4, 3]}, 
  {type[4], perm[4, 1, 2, 6, 7, 3, 5]}, {type[1], perm[5, 3, 7, 6, 4, 1, 2]}, 
  {type[5], perm[4, 1, 2, 6, 7, 3, 5]}, {type[5], perm[3, 7, 6, 4, 1, 5, 2]}, 
  {type[1], perm[2, 1, 4, 3, 5, 7, 6]}, {type[8], perm[4, 6, 7, 3, 5, 1, 2]}, 
  {type[3], perm[3, 4, 1, 5, 7, 6, 2]}, {type[2], perm[2, 1, 4, 3, 5, 7, 6]}, 
  {type[10], perm[1, 4, 3, 2, 6, 5, 7]}, 
  {decouple[3], walls[{2, 4}, {5, 6}]}], 
 irreID[{type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, {type[3], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, {type[4], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, {type[5], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[5, 4, 1, 7, 2, 6, 3]}, 
  {type[10], perm[2, 1, 7, 3, 4, 6, 5]}, 
  {type[1], perm[3, 2, 1, 7, 6, 5, 4]}, {type[8], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[6], perm[3, 6, 5, 4, 1, 7, 2]}, 
  {type[10], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[3], perm[6, 5, 4, 7, 1, 2, 3]}, {type[2], perm[6, 5, 4, 1, 7, 2, 3]}, 
  {type[10], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[3], perm[1, 2, 3, 7, 4, 5, 6]}, {type[2], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[3], perm[1, 7, 2, 6, 5, 4, 3]}, {type[1], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[8], perm[4, 5, 6, 3, 2, 7, 1]}, {type[1], perm[1, 7, 2, 3, 4, 5, 6]}, 
  {type[5], perm[3, 6, 5, 4, 7, 2, 1]}, {type[5], perm[4, 3, 2, 7, 1, 5, 6]}, 
  {type[3], perm[3, 2, 7, 4, 5, 6, 1]}, {type[4], perm[3, 2, 7, 4, 5, 6, 1]}, 
  {type[8], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[6, 5, 4, 1, 7, 3, 2]}, 
  {type[9], perm[3, 4, 7, 2, 1, 6, 5]}, {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {decouple[7], walls[{2, 5}, {4, 6}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 7, 6, 5, 4]}, {type[8], perm[3, 4, 5, 2, 1, 7, 6]}, 
  {type[10], perm[2, 3, 7, 1, 4, 6, 5]}, 
  {type[2], perm[6, 7, 3, 2, 1, 5, 4]}, 
  {type[10], perm[5, 4, 7, 6, 1, 3, 2]}, 
  {type[7], perm[2, 3, 5, 4, 7, 6, 1]}, 
  {type[10], perm[7, 3, 2, 6, 4, 1, 5]}, 
  {type[6], perm[2, 3, 5, 4, 7, 6, 1]}, {type[7], perm[1, 2, 4, 5, 3, 7, 6]}, 
  {type[10], perm[3, 2, 4, 1, 7, 5, 6]}, 
  {type[10], perm[5, 4, 2, 1, 6, 3, 7]}, 
  {type[2], perm[3, 5, 4, 7, 6, 1, 2]}, {type[9], perm[5, 3, 2, 4, 7, 6, 1]}, 
  {type[6], perm[1, 2, 4, 5, 3, 7, 6]}, 
  {type[10], perm[3, 7, 4, 6, 2, 5, 1]}, 
  {type[4], perm[5, 3, 1, 6, 7, 4, 2]}, {type[2], perm[3, 5, 4, 2, 1, 6, 7]}, 
  {type[9], perm[5, 3, 7, 4, 2, 1, 6]}, {type[2], perm[6, 3, 7, 4, 5, 1, 2]}, 
  {type[5], perm[1, 3, 5, 6, 7, 2, 4]}, {type[4], perm[1, 2, 4, 5, 3, 6, 7]}, 
  {type[4], perm[3, 6, 1, 5, 4, 7, 2]}, {type[4], perm[1, 2, 4, 3, 5, 6, 7]}, 
  {type[5], perm[1, 6, 3, 5, 4, 2, 7]}, {type[5], perm[1, 5, 3, 6, 7, 2, 4]}, 
  {type[2], perm[5, 3, 4, 2, 1, 6, 7]}, {type[4], perm[1, 2, 7, 6, 3, 5, 4]}, 
  {type[4], perm[3, 5, 1, 6, 7, 4, 2]}, {type[2], perm[5, 3, 4, 7, 6, 1, 2]}, 
  {type[9], perm[6, 3, 4, 7, 2, 1, 5]}, {type[2], perm[3, 6, 7, 2, 1, 5, 4]}, 
  {type[10], perm[3, 4, 7, 5, 2, 6, 1]}, 
  {type[6], perm[1, 2, 7, 6, 3, 4, 5]}, {type[7], perm[1, 2, 7, 6, 3, 4, 5]}, 
  {type[10], perm[6, 7, 2, 1, 5, 3, 4]}, 
  {type[10], perm[4, 3, 2, 5, 7, 1, 6]}, 
  {decouple[3], walls[{2, 4}, {6, 7}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, 
  {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, 
  {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, 
  {decouple[7], walls[{1, 4}, {2, 6}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[4, 3, 2, 1, 7, 5, 6]}, 
  {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[10], perm[6, 5, 2, 7, 3, 1, 4]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[4], perm[4, 3, 6, 5, 7, 1, 2]}, {type[2], perm[7, 6, 5, 2, 1, 4, 3]}, 
  {type[2], perm[7, 5, 6, 3, 4, 1, 2]}, {type[8], perm[5, 3, 4, 2, 1, 6, 7]}, 
  {type[2], perm[7, 6, 5, 3, 4, 1, 2]}, {type[2], perm[7, 5, 6, 2, 1, 4, 3]}, 
  {type[2], perm[4, 3, 5, 6, 7, 1, 2]}, 
  {type[10], perm[6, 5, 3, 7, 2, 4, 1]}, 
  {type[10], perm[5, 6, 2, 7, 3, 1, 4]}, 
  {type[4], perm[1, 2, 6, 5, 7, 4, 3]}, 
  {type[10], perm[3, 5, 6, 4, 2, 7, 1]}, 
  {type[10], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[7], perm[1, 2, 3, 4, 6, 5, 7]}, {type[9], perm[1, 4, 7, 5, 6, 2, 3]}, 
  {type[5], perm[1, 5, 7, 4, 3, 2, 6]}, {type[7], perm[1, 2, 6, 7, 3, 5, 4]}, 
  {type[10], perm[1, 2, 6, 7, 4, 5, 3]}, 
  {type[6], perm[4, 3, 2, 1, 5, 6, 7]}, {type[4], perm[1, 5, 7, 4, 3, 2, 6]}, 
  {type[10], perm[5, 3, 2, 4, 6, 1, 7]}, 
  {type[6], perm[3, 5, 1, 2, 6, 7, 4]}, {type[2], perm[5, 1, 2, 3, 4, 7, 6]}, 
  {type[2], perm[4, 5, 3, 2, 1, 7, 6]}, {type[9], perm[1, 7, 4, 5, 3, 2, 6]}, 
  {type[2], perm[5, 1, 2, 6, 7, 4, 3]}, {type[4], perm[1, 2, 3, 5, 4, 7, 6]}, 
  {type[4], perm[1, 5, 4, 7, 6, 2, 3]}, {type[5], perm[1, 5, 4, 7, 6, 2, 3]}, 
  {type[5], perm[4, 5, 1, 7, 6, 3, 2]}, {type[4], perm[4, 5, 1, 7, 6, 3, 2]}, 
  {type[2], perm[5, 4, 3, 6, 7, 1, 2]}, 
  {decouple[5], walls[{1, 7}, {3, 4}]}], 
 irreID[{type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[3, 2, 1, 7, 6, 4, 5]}, {type[4], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[8], perm[7, 3, 4, 6, 5, 1, 2]}, {type[3], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[9], perm[7, 3, 4, 6, 5, 1, 2]}, {type[2], perm[5, 6, 7, 3, 4, 2, 1]}, 
  {type[10], perm[1, 2, 3, 5, 4, 7, 6]}, 
  {type[10], perm[6, 5, 1, 4, 2, 7, 3]}, 
  {type[6], perm[1, 5, 6, 7, 3, 4, 2]}, {type[3], perm[3, 4, 2, 5, 6, 7, 1]}, 
  {type[10], perm[3, 2, 1, 7, 4, 5, 6]}, 
  {type[10], perm[6, 7, 3, 4, 2, 5, 1]}, 
  {type[6], perm[3, 7, 6, 5, 1, 4, 2]}, 
  {type[10], perm[7, 6, 5, 1, 2, 3, 4]}, 
  {type[3], perm[1, 2, 3, 5, 6, 4, 7]}, {type[9], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[10], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[2], perm[7, 6, 5, 1, 4, 2, 3]}, {type[4], perm[1, 2, 3, 5, 6, 4, 7]}, 
  {type[1], perm[5, 6, 4, 7, 3, 2, 1]}, {type[8], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[3], perm[1, 4, 2, 7, 6, 5, 3]}, {type[5], perm[1, 2, 3, 5, 6, 4, 7]}, 
  {type[5], perm[1, 5, 6, 4, 7, 2, 3]}, {type[1], perm[1, 4, 2, 3, 5, 6, 7]}, 
  {type[1], perm[3, 2, 1, 4, 7, 6, 5]}, {type[8], perm[1, 5, 6, 4, 7, 2, 3]}, 
  {type[5], perm[4, 2, 3, 5, 6, 1, 7]}, {type[3], perm[4, 1, 2, 7, 6, 5, 3]}, 
  {type[2], perm[3, 2, 1, 4, 7, 6, 5]}, {type[8], perm[5, 3, 2, 4, 1, 6, 7]}, 
  {type[2], perm[7, 6, 5, 4, 1, 2, 3]}, 
  {type[10], perm[2, 1, 4, 3, 5, 7, 6]}, 
  {type[3], perm[3, 2, 1, 4, 7, 6, 5]}, 
  {type[10], perm[6, 5, 4, 7, 3, 1, 2]}, 
  {type[10], perm[6, 7, 4, 5, 1, 3, 2]}, 
  {type[10], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {decouple[4], walls[{2, 3}, {6, 7}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, 
  {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, 
  {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, 
  {decouple[7], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[1, 2, 5, 7, 4, 6, 3]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[10], perm[3, 6, 5, 4, 2, 7, 1]}, 
  {type[2], perm[7, 5, 6, 3, 4, 1, 2]}, {type[2], perm[4, 3, 6, 5, 7, 1, 2]}, 
  {type[8], perm[6, 5, 7, 2, 1, 3, 4]}, {type[2], perm[7, 5, 6, 2, 1, 4, 3]}, 
  {type[2], perm[4, 3, 6, 2, 1, 7, 5]}, {type[8], perm[6, 3, 4, 2, 1, 5, 7]}, 
  {type[2], perm[1, 2, 6, 5, 7, 4, 3]}, 
  {type[10], perm[5, 6, 2, 7, 3, 1, 4]}, 
  {type[10], perm[3, 6, 2, 4, 5, 1, 7]}, 
  {type[2], perm[1, 2, 6, 3, 4, 7, 5]}, 
  {type[10], perm[2, 6, 5, 1, 3, 7, 4]}, 
  {type[10], perm[4, 3, 2, 1, 7, 6, 5]}, 
  {type[7], perm[1, 2, 5, 7, 6, 3, 4]}, 
  {type[10], perm[7, 5, 2, 1, 4, 6, 3]}, 
  {type[10], perm[2, 6, 3, 1, 5, 4, 7]}, 
  {type[7], perm[2, 6, 4, 3, 5, 7, 1]}, {type[6], perm[1, 2, 5, 7, 6, 3, 4]}, 
  {type[10], perm[7, 5, 3, 4, 1, 6, 2]}, 
  {type[7], perm[2, 6, 7, 5, 3, 4, 1]}, 
  {type[10], perm[6, 2, 3, 1, 5, 4, 7]}, 
  {type[2], perm[6, 7, 5, 2, 1, 4, 3]}, {type[6], perm[2, 6, 7, 5, 3, 4, 1]}, 
  {type[10], perm[6, 2, 5, 1, 3, 7, 4]}, 
  {type[2], perm[1, 6, 2, 3, 4, 7, 5]}, {type[2], perm[6, 7, 5, 3, 4, 1, 2]}, 
  {type[9], perm[7, 5, 3, 4, 1, 6, 2]}, {type[2], perm[1, 6, 2, 5, 7, 4, 3]}, 
  {type[4], perm[4, 3, 5, 7, 6, 1, 2]}, {type[4], perm[6, 1, 4, 7, 5, 2, 3]}, 
  {type[5], perm[1, 6, 7, 4, 3, 2, 5]}, {type[5], perm[4, 1, 6, 7, 5, 3, 2]}, 
  {type[4], perm[1, 6, 7, 4, 3, 2, 5]}, {type[4], perm[1, 2, 5, 6, 7, 4, 3]}, 
  {type[9], perm[1, 4, 7, 6, 5, 2, 3]}, 
  {decouple[6], walls[{1, 5}, {3, 7}]}], 
 irreID[{type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, {type[8], perm[6, 7, 3, 5, 4, 1, 2]}, 
  {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, {type[2], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, {type[3], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[10], perm[5, 6, 7, 4, 1, 3, 2]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, {type[1], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[2, 3, 7, 1, 6, 4, 5]}, 
  {type[10], perm[2, 1, 7, 3, 4, 6, 5]}, 
  {type[1], perm[3, 2, 1, 7, 6, 5, 4]}, {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[3], perm[6, 5, 4, 7, 1, 2, 3]}, {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, {type[3], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[2], perm[6, 5, 4, 7, 1, 2, 3]}, {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, {type[1], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[8], perm[4, 5, 6, 3, 2, 7, 1]}, {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, 
  {type[5], perm[3, 6, 5, 4, 7, 2, 1]}, {type[5], perm[4, 3, 2, 7, 1, 5, 6]}, 
  {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, {type[4], perm[3, 2, 7, 4, 5, 6, 1]}, 
  {type[8], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, {type[9], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[10], perm[2, 1, 6, 7, 5, 3, 4]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {decouple[7], walls[{1, 6}, {3, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {decouple[7], walls[{1, 2}, {4, 6}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[9], perm[4, 5, 7, 3, 2, 1, 6]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[3, 7, 5, 4, 1, 6, 2]}, 
  {type[10], perm[5, 7, 3, 6, 2, 4, 1]}, 
  {type[10], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[10], perm[4, 5, 7, 3, 2, 1, 6]}, 
  {type[6], perm[1, 4, 5, 7, 3, 6, 2]}, 
  {type[10], perm[5, 4, 1, 6, 2, 7, 3]}, 
  {type[10], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[10], perm[7, 5, 4, 1, 2, 3, 6]}, 
  {type[2], perm[4, 5, 7, 3, 6, 2, 1]}, {type[9], perm[7, 3, 6, 5, 4, 1, 2]}, 
  {type[3], perm[3, 2, 1, 7, 5, 6, 4]}, {type[3], perm[3, 6, 2, 4, 5, 7, 1]}, 
  {type[8], perm[7, 3, 6, 5, 4, 1, 2]}, {type[4], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[1], perm[4, 6, 5, 7, 3, 2, 1]}, {type[1], perm[1, 2, 6, 3, 4, 5, 7]}, 
  {type[5], perm[3, 2, 1, 7, 5, 6, 4]}, {type[5], perm[3, 7, 5, 6, 4, 2, 1]}, 
  {type[3], perm[1, 2, 6, 7, 5, 4, 3]}, {type[5], perm[6, 2, 1, 7, 5, 3, 4]}, 
  {type[1], perm[1, 2, 3, 6, 4, 5, 7]}, {type[8], perm[3, 6, 4, 2, 1, 7, 5]}, 
  {type[4], perm[1, 2, 6, 7, 5, 4, 3]}, {type[8], perm[7, 6, 3, 5, 4, 1, 2]}, 
  {type[3], perm[4, 5, 7, 6, 3, 2, 1]}, {type[2], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, {type[2], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[2, 3, 6, 1, 7, 4, 5]}, 
  {type[3], perm[1, 2, 3, 6, 4, 5, 7]}, {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[5, 7, 6, 4, 1, 3, 2]}, 
  {type[10], perm[5, 4, 6, 7, 3, 1, 2]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[10], perm[2, 1, 6, 3, 4, 7, 5]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {decouple[6], walls[{2, 7}, {4, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[5, 2, 3, 4, 1, 7, 6]}, {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[6], perm[2, 1, 4, 3, 7, 6, 5]}, {type[6], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {type[9], perm[4, 3, 7, 6, 5, 1, 2]}, {type[6], perm[1, 7, 3, 4, 6, 5, 2]}, 
  {type[6], perm[6, 2, 1, 4, 3, 7, 5]}, {type[6], perm[1, 5, 6, 4, 3, 7, 2]}, 
  {type[6], perm[3, 2, 1, 4, 6, 5, 7]}, {type[6], perm[2, 5, 3, 4, 6, 7, 1]}, 
  {type[9], perm[4, 6, 5, 3, 7, 1, 2]}, {type[6], perm[2, 7, 6, 4, 3, 5, 1]}, 
  {type[6], perm[2, 1, 4, 6, 5, 3, 7]}, {type[6], perm[2, 6, 4, 1, 5, 7, 3]}, 
  {type[9], perm[4, 3, 5, 2, 1, 6, 7]}, {type[6], perm[1, 2, 4, 6, 7, 3, 5]}, 
  {type[6], perm[5, 1, 4, 6, 2, 7, 3]}, {type[6], perm[3, 7, 4, 1, 5, 6, 2]}, 
  {type[9], perm[4, 7, 3, 6, 2, 1, 5]}, {type[6], perm[5, 1, 6, 4, 2, 7, 3]}, 
  {type[9], perm[4, 6, 2, 7, 3, 1, 5]}, {type[6], perm[1, 2, 6, 4, 7, 3, 5]}, 
  {type[6], perm[5, 1, 4, 7, 3, 6, 2]}, {type[6], perm[2, 1, 6, 4, 5, 3, 7]}, 
  {type[9], perm[4, 5, 3, 2, 7, 6, 1]}, {type[6], perm[1, 3, 7, 4, 6, 2, 5]}, 
  {type[6], perm[2, 7, 4, 6, 3, 5, 1]}, {type[6], perm[1, 6, 4, 5, 3, 2, 7]}, 
  {type[6], perm[1, 5, 4, 6, 3, 7, 2]}, {type[6], perm[3, 6, 4, 7, 2, 5, 1]}, 
  {type[9], perm[4, 6, 3, 5, 1, 7, 2]}, {type[6], perm[3, 6, 4, 5, 1, 7, 2]}, 
  {type[9], perm[4, 7, 2, 5, 1, 6, 3]}, {type[6], perm[1, 5, 4, 7, 2, 6, 3]}, 
  {type[6], perm[2, 7, 4, 5, 1, 6, 3]}, {type[6], perm[2, 5, 4, 7, 1, 3, 6]}, 
  {type[6], perm[1, 7, 4, 5, 2, 3, 6]}, {type[9], perm[4, 3, 6, 5, 2, 7, 1]}, 
  {type[6], perm[6, 3, 4, 5, 2, 7, 1]}, 
  {decouple[4], walls[{1, 7}, {3, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[4, 3, 2, 1, 7, 5, 6]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[10], perm[2, 3, 4, 5, 7, 1, 6]}, 
  {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, {type[1], perm[1, 7, 6, 5, 2, 3, 4]}, 
  {type[3], perm[1, 6, 7, 4, 3, 2, 5]}, {type[3], perm[1, 7, 6, 4, 3, 2, 5]}, 
  {type[5], perm[4, 1, 7, 6, 5, 3, 2]}, {type[1], perm[1, 6, 7, 5, 2, 3, 4]}, 
  {type[4], perm[1, 7, 6, 4, 3, 2, 5]}, 
  {type[10], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[8], perm[4, 6, 5, 3, 2, 1, 7]}, {type[5], perm[2, 5, 7, 6, 1, 3, 4]}, 
  {type[3], perm[2, 3, 4, 5, 7, 6, 1]}, {type[5], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[9], perm[1, 4, 6, 7, 5, 2, 3]}, 
  {type[10], perm[7, 1, 4, 6, 3, 5, 2]}, 
  {type[10], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[8], perm[2, 3, 4, 5, 7, 6, 1]}, {type[4], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[8], perm[1, 4, 6, 7, 5, 2, 3]}, {type[6], perm[2, 5, 7, 1, 4, 6, 3]}, 
  {type[10], perm[7, 5, 2, 6, 3, 1, 4]}, 
  {type[9], perm[5, 4, 3, 2, 6, 7, 1]}, {type[5], perm[2, 3, 4, 5, 7, 6, 1]}, 
  {type[2], perm[5, 7, 1, 4, 6, 3, 2]}, 
  {type[10], perm[1, 7, 5, 2, 3, 4, 6]}, 
  {type[6], perm[4, 1, 7, 5, 2, 6, 3]}, {type[8], perm[5, 4, 3, 2, 6, 7, 1]}, 
  {type[3], perm[4, 6, 3, 5, 7, 1, 2]}, 
  {type[10], perm[5, 7, 1, 4, 3, 2, 6]}, 
  {type[2], perm[1, 7, 5, 2, 6, 3, 4]}, {type[1], perm[2, 3, 6, 4, 5, 7, 1]}, 
  {type[3], perm[1, 7, 5, 2, 6, 3, 4]}, {type[3], perm[1, 7, 5, 2, 3, 6, 4]}, 
  {type[1], perm[2, 6, 3, 4, 5, 7, 1]}, 
  {type[10], perm[5, 7, 1, 4, 6, 2, 3]}, 
  {type[3], perm[4, 3, 6, 5, 7, 1, 2]}, 
  {type[10], perm[1, 7, 5, 2, 6, 4, 3]}, 
  {decouple[6], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[10], perm[6, 7, 2, 5, 3, 1, 4]}, 
  {type[6], perm[3, 6, 1, 2, 7, 5, 4]}, {type[7], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[9], perm[1, 5, 4, 6, 3, 2, 7]}, 
  {type[10], perm[1, 2, 7, 5, 4, 6, 3]}, 
  {type[7], perm[1, 2, 7, 5, 3, 6, 4]}, 
  {type[10], perm[7, 6, 3, 5, 2, 4, 1]}, 
  {type[4], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[10], perm[6, 3, 2, 4, 7, 1, 5]}, 
  {type[10], perm[3, 6, 7, 4, 2, 5, 1]}, 
  {type[2], perm[5, 7, 6, 3, 4, 1, 2]}, {type[2], perm[4, 6, 3, 2, 1, 5, 7]}, 
  {type[2], perm[4, 3, 6, 7, 5, 1, 2]}, {type[8], perm[6, 7, 5, 2, 1, 3, 4]}, 
  {type[2], perm[5, 7, 6, 2, 1, 4, 3]}, {type[2], perm[4, 6, 3, 7, 5, 1, 2]}, 
  {type[2], perm[4, 3, 6, 2, 1, 5, 7]}, {type[8], perm[6, 3, 4, 2, 1, 7, 5]}, 
  {type[2], perm[1, 2, 6, 7, 5, 4, 3]}, {type[4], perm[5, 7, 3, 6, 4, 1, 2]}, 
  {type[10], perm[6, 3, 7, 4, 2, 5, 1]}, 
  {type[10], perm[3, 6, 2, 4, 7, 1, 5]}, 
  {type[2], perm[1, 2, 6, 3, 4, 5, 7]}, {type[5], perm[1, 4, 6, 5, 7, 2, 3]}, 
  {type[9], perm[5, 6, 3, 7, 2, 1, 4]}, {type[7], perm[1, 2, 7, 5, 6, 3, 4]}, 
  {type[10], perm[5, 7, 2, 1, 4, 6, 3]}, 
  {type[10], perm[2, 6, 3, 1, 7, 4, 5]}, 
  {type[4], perm[1, 2, 7, 5, 6, 4, 3]}, {type[6], perm[1, 2, 7, 5, 6, 3, 4]}, 
  {type[10], perm[5, 7, 3, 4, 1, 6, 2]}, 
  {type[7], perm[2, 6, 5, 7, 3, 4, 1]}, {type[2], perm[6, 5, 7, 2, 1, 4, 3]}, 
  {type[6], perm[2, 6, 5, 7, 3, 4, 1]}, 
  {type[10], perm[6, 2, 7, 1, 3, 5, 4]}, 
  {type[2], perm[6, 5, 7, 3, 4, 1, 2]}, {type[9], perm[5, 7, 3, 4, 1, 6, 2]}, 
  {type[4], perm[4, 3, 7, 5, 6, 1, 2]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {decouple[6], walls[{2, 7}, {4, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[8], perm[3, 4, 5, 2, 1, 7, 6]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[3, 7, 6, 4, 5, 2, 1]}, {type[5], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[1], perm[5, 4, 6, 7, 3, 2, 1]}, {type[4], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[8], perm[7, 3, 4, 6, 5, 1, 2]}, {type[3], perm[1, 2, 3, 5, 4, 6, 7]}, 
  {type[3], perm[3, 2, 1, 7, 6, 4, 5]}, {type[9], perm[7, 3, 4, 6, 5, 1, 2]}, 
  {type[2], perm[5, 6, 7, 3, 4, 2, 1]}, 
  {type[10], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[1, 2, 3, 5, 4, 7, 6]}, 
  {type[10], perm[6, 5, 1, 4, 2, 7, 3]}, 
  {type[6], perm[1, 5, 6, 7, 3, 4, 2]}, {type[3], perm[3, 4, 2, 5, 6, 7, 1]}, 
  {type[10], perm[1, 2, 3, 5, 6, 7, 4]}, 
  {type[10], perm[3, 2, 1, 7, 4, 5, 6]}, 
  {type[10], perm[6, 7, 3, 4, 2, 5, 1]}, 
  {type[6], perm[3, 7, 6, 5, 1, 4, 2]}, 
  {type[10], perm[7, 6, 5, 1, 2, 3, 4]}, 
  {type[3], perm[3, 2, 1, 7, 4, 6, 5]}, {type[3], perm[1, 2, 3, 5, 6, 4, 7]}, 
  {type[9], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[10], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[2], perm[7, 6, 5, 1, 4, 2, 3]}, {type[1], perm[5, 6, 4, 7, 3, 2, 1]}, 
  {type[4], perm[1, 2, 3, 5, 6, 4, 7]}, {type[8], perm[5, 6, 7, 3, 2, 1, 4]}, 
  {type[3], perm[1, 4, 2, 7, 6, 5, 3]}, {type[5], perm[1, 5, 6, 4, 7, 2, 3]}, 
  {type[5], perm[1, 2, 3, 5, 6, 4, 7]}, {type[1], perm[1, 4, 2, 3, 5, 6, 7]}, 
  {type[8], perm[1, 5, 6, 4, 7, 2, 3]}, {type[1], perm[3, 2, 1, 4, 7, 6, 5]}, 
  {type[5], perm[4, 2, 3, 5, 6, 1, 7]}, {type[2], perm[3, 2, 1, 4, 7, 6, 5]}, 
  {type[3], perm[4, 1, 2, 7, 6, 5, 3]}, {type[8], perm[5, 3, 2, 4, 1, 6, 7]}, 
  {type[10], perm[2, 1, 4, 3, 5, 7, 6]}, 
  {type[2], perm[7, 6, 5, 4, 1, 2, 3]}, 
  {type[10], perm[6, 5, 4, 7, 3, 1, 2]}, 
  {decouple[4], walls[{2, 3}, {5, 7}]}], 
 irreID[{type[0], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, 
  {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, 
  {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, 
  {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, 
  {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {decouple[7], walls[{1, 2}, {5, 6}]}], 
 irreID[{type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[6, 5, 2, 7, 3, 1, 4]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[7, 6, 5, 2, 1, 4, 3]}, 
  {type[9], perm[1, 4, 7, 6, 5, 2, 3]}, {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[4], perm[1, 2, 5, 6, 7, 4, 3]}, {type[2], perm[7, 6, 5, 3, 4, 1, 2]}, 
  {type[4], perm[1, 6, 7, 4, 3, 2, 5]}, {type[5], perm[1, 6, 7, 4, 3, 2, 5]}, 
  {type[4], perm[4, 3, 5, 6, 7, 1, 2]}, 
  {type[10], perm[6, 5, 3, 7, 2, 4, 1]}, 
  {type[5], perm[4, 1, 6, 7, 5, 3, 2]}, {type[4], perm[4, 3, 5, 7, 6, 1, 2]}, 
  {type[5], perm[1, 7, 6, 4, 3, 2, 5]}, {type[9], perm[4, 6, 5, 3, 2, 1, 7]}, 
  {type[4], perm[6, 1, 4, 7, 5, 2, 3]}, {type[9], perm[7, 5, 3, 4, 1, 6, 2]}, 
  {type[2], perm[6, 7, 5, 3, 4, 1, 2]}, {type[4], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[4], perm[1, 2, 5, 7, 6, 4, 3]}, {type[2], perm[1, 6, 2, 5, 7, 4, 3]}, 
  {type[10], perm[6, 2, 5, 1, 3, 7, 4]}, 
  {type[6], perm[2, 6, 7, 5, 3, 4, 1]}, {type[2], perm[6, 7, 5, 2, 1, 4, 3]}, 
  {type[5], perm[1, 4, 6, 7, 5, 2, 3]}, {type[9], perm[7, 6, 3, 5, 2, 1, 4]}, 
  {type[7], perm[2, 6, 7, 5, 3, 4, 1]}, 
  {type[10], perm[7, 5, 3, 4, 1, 6, 2]}, 
  {type[6], perm[1, 2, 5, 7, 6, 3, 4]}, {type[4], perm[6, 4, 1, 7, 5, 3, 2]}, 
  {type[10], perm[6, 3, 5, 4, 2, 7, 1]}, 
  {type[10], perm[2, 6, 3, 1, 5, 4, 7]}, 
  {type[10], perm[7, 5, 2, 1, 4, 6, 3]}, 
  {type[7], perm[1, 2, 5, 7, 6, 3, 4]}, {type[2], perm[4, 6, 3, 5, 7, 1, 2]}, 
  {type[2], perm[1, 2, 6, 3, 4, 7, 5]}, 
  {type[10], perm[3, 6, 2, 4, 5, 1, 7]}, 
  {type[2], perm[4, 6, 3, 2, 1, 7, 5]}, {type[8], perm[6, 3, 4, 2, 1, 5, 7]}, 
  {type[2], perm[4, 3, 6, 2, 1, 7, 5]}, 
  {type[10], perm[6, 3, 2, 4, 5, 1, 7]}, 
  {type[2], perm[4, 3, 6, 5, 7, 1, 2]}, {type[7], perm[1, 2, 5, 7, 3, 6, 4]}, 
  {type[10], perm[3, 6, 5, 4, 2, 7, 1]}, 
  {decouple[6], walls[{1, 2}, {4, 5}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[9], perm[4, 5, 7, 3, 2, 1, 6]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[3, 7, 5, 4, 1, 6, 2]}, 
  {type[10], perm[5, 7, 3, 6, 2, 4, 1]}, 
  {type[8], perm[4, 5, 7, 3, 2, 1, 6]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[10], perm[4, 5, 7, 3, 2, 1, 6]}, 
  {type[6], perm[1, 4, 5, 7, 3, 6, 2]}, {type[2], perm[7, 5, 4, 1, 6, 2, 3]}, 
  {type[3], perm[6, 1, 2, 7, 5, 4, 3]}, 
  {type[10], perm[7, 5, 4, 1, 2, 3, 6]}, 
  {type[3], perm[1, 6, 2, 7, 5, 4, 3]}, {type[2], perm[4, 5, 7, 3, 6, 2, 1]}, 
  {type[2], perm[7, 5, 4, 6, 1, 2, 3]}, {type[3], perm[3, 6, 2, 4, 5, 7, 1]}, 
  {type[1], perm[1, 6, 2, 3, 4, 5, 7]}, {type[8], perm[4, 5, 7, 3, 2, 6, 1]}, 
  {type[1], perm[6, 4, 5, 7, 3, 2, 1]}, {type[1], perm[1, 2, 6, 3, 4, 5, 7]}, 
  {type[5], perm[4, 3, 2, 6, 1, 5, 7]}, {type[3], perm[3, 2, 6, 4, 5, 7, 1]}, 
  {type[5], perm[3, 7, 5, 4, 6, 2, 1]}, {type[3], perm[1, 2, 6, 7, 5, 4, 3]}, 
  {type[5], perm[6, 2, 1, 7, 5, 3, 4]}, {type[4], perm[3, 2, 6, 4, 5, 7, 1]}, 
  {type[10], perm[7, 5, 4, 1, 6, 3, 2]}, 
  {type[8], perm[3, 4, 6, 2, 1, 7, 5]}, 
  {type[10], perm[4, 5, 7, 3, 6, 1, 2]}, 
  {type[4], perm[1, 2, 6, 7, 5, 4, 3]}, {type[8], perm[7, 6, 3, 5, 4, 1, 2]}, 
  {type[9], perm[3, 4, 6, 2, 1, 7, 5]}, 
  {type[10], perm[2, 3, 4, 6, 5, 1, 7]}, 
  {type[2], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[10], perm[2, 1, 7, 6, 5, 3, 4]}, 
  {type[9], perm[1, 4, 5, 7, 6, 2, 3]}, {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[6], perm[6, 4, 3, 2, 1, 7, 5]}, {type[3], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[6], perm[4, 3, 2, 1, 7, 6, 5]}, {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[10], perm[3, 2, 1, 7, 5, 4, 6]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {decouple[6], walls[{3, 7}, {4, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[6], perm[3, 6, 1, 2, 7, 5, 4]}, {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[4, 1, 6, 5, 7, 3, 2]}, {type[9], perm[1, 5, 4, 6, 3, 2, 7]}, 
  {type[2], perm[6, 1, 2, 7, 5, 4, 3]}, {type[7], perm[1, 2, 7, 5, 3, 6, 4]}, 
  {type[4], perm[5, 7, 2, 6, 1, 4, 3]}, {type[4], perm[1, 2, 3, 6, 4, 5, 7]}, 
  {type[4], perm[1, 6, 4, 5, 7, 2, 3]}, 
  {type[10], perm[6, 3, 2, 4, 7, 1, 5]}, 
  {type[2], perm[1, 6, 2, 7, 5, 4, 3]}, {type[5], perm[1, 6, 4, 5, 7, 2, 3]}, 
  {type[2], perm[4, 6, 3, 2, 1, 5, 7]}, {type[5], perm[4, 6, 1, 5, 7, 3, 2]}, 
  {type[2], perm[1, 6, 2, 3, 4, 5, 7]}, {type[4], perm[4, 6, 1, 5, 7, 3, 2]}, 
  {type[2], perm[4, 6, 3, 7, 5, 1, 2]}, {type[4], perm[4, 3, 2, 6, 1, 5, 7]}, 
  {type[10], perm[6, 2, 3, 1, 7, 4, 5]}, 
  {type[9], perm[4, 3, 7, 5, 1, 6, 2]}, {type[2], perm[6, 4, 3, 7, 5, 1, 2]}, 
  {type[4], perm[5, 7, 3, 6, 4, 1, 2]}, 
  {type[10], perm[6, 3, 7, 4, 2, 5, 1]}, 
  {type[7], perm[2, 6, 4, 3, 7, 5, 1]}, {type[6], perm[2, 6, 4, 3, 7, 5, 1]}, 
  {type[2], perm[6, 4, 3, 2, 1, 5, 7]}, {type[5], perm[1, 4, 6, 5, 7, 2, 3]}, 
  {type[9], perm[5, 6, 3, 7, 2, 1, 4]}, 
  {type[10], perm[2, 6, 7, 1, 3, 5, 4]}, 
  {type[10], perm[4, 3, 2, 1, 5, 6, 7]}, 
  {type[10], perm[4, 3, 7, 5, 1, 6, 2]}, 
  {type[6], perm[1, 2, 3, 4, 6, 7, 5]}, {type[4], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[4], perm[1, 2, 7, 5, 6, 4, 3]}, 
  {type[10], perm[7, 6, 2, 5, 3, 1, 4]}, 
  {type[7], perm[1, 2, 3, 4, 6, 7, 5]}, {type[9], perm[4, 6, 7, 3, 2, 1, 5]}, 
  {type[5], perm[1, 5, 6, 4, 3, 2, 7]}, 
  {type[10], perm[6, 7, 3, 5, 2, 4, 1]}, 
  {type[4], perm[4, 3, 7, 6, 5, 1, 2]}, {type[2], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[2], perm[5, 6, 7, 2, 1, 4, 3]}, 
  {decouple[6], walls[{2, 7}, {3, 5}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[1, 2, 3, 7, 6, 5, 4]}, 
  {type[10], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {type[10], perm[2, 3, 7, 1, 4, 6, 5]}, 
  {type[10], perm[6, 7, 4, 5, 1, 3, 2]}, 
  {type[7], perm[2, 3, 6, 7, 4, 5, 1]}, 
  {type[10], perm[5, 4, 7, 6, 1, 3, 2]}, 
  {type[7], perm[2, 3, 5, 4, 7, 6, 1]}, {type[6], perm[2, 3, 6, 7, 4, 5, 1]}, 
  {type[10], perm[3, 2, 7, 1, 4, 6, 5]}, 
  {type[6], perm[2, 3, 5, 4, 7, 6, 1]}, 
  {type[10], perm[3, 2, 4, 1, 7, 5, 6]}, 
  {type[2], perm[3, 6, 7, 4, 5, 1, 2]}, {type[9], perm[6, 3, 2, 7, 4, 5, 1]}, 
  {type[2], perm[1, 3, 2, 7, 6, 5, 4]}, {type[2], perm[3, 5, 4, 7, 6, 1, 2]}, 
  {type[9], perm[5, 3, 2, 4, 7, 6, 1]}, {type[2], perm[1, 3, 2, 4, 5, 6, 7]}, 
  {type[4], perm[5, 4, 7, 6, 3, 1, 2]}, {type[4], perm[3, 1, 5, 6, 7, 2, 4]}, 
  {type[4], perm[5, 3, 1, 6, 7, 4, 2]}, {type[4], perm[3, 1, 6, 5, 4, 2, 7]}, 
  {type[5], perm[1, 3, 6, 5, 4, 2, 7]}, {type[5], perm[5, 1, 3, 6, 7, 4, 2]}, 
  {type[5], perm[1, 3, 5, 6, 7, 2, 4]}, {type[5], perm[5, 3, 1, 6, 7, 4, 2]}, 
  {type[4], perm[1, 3, 6, 5, 4, 2, 7]}, {type[4], perm[1, 2, 7, 3, 6, 5, 4]}, 
  {type[4], perm[1, 3, 5, 6, 7, 2, 4]}, {type[4], perm[1, 2, 4, 3, 5, 6, 7]}, 
  {type[2], perm[3, 1, 2, 4, 5, 6, 7]}, {type[9], perm[1, 5, 6, 3, 7, 2, 4]}, 
  {type[2], perm[6, 3, 7, 2, 1, 5, 4]}, {type[2], perm[3, 1, 2, 7, 6, 5, 4]}, 
  {type[9], perm[1, 6, 5, 3, 4, 2, 7]}, {type[2], perm[5, 3, 4, 2, 1, 6, 7]}, 
  {type[6], perm[5, 4, 2, 1, 3, 7, 6]}, 
  {type[10], perm[3, 7, 2, 6, 4, 1, 5]}, 
  {type[6], perm[4, 3, 1, 2, 7, 6, 5]}, 
  {type[10], perm[3, 4, 2, 5, 7, 1, 6]}, 
  {type[7], perm[1, 2, 4, 5, 7, 3, 6]}, 
  {type[10], perm[1, 2, 4, 5, 6, 3, 7]}, 
  {type[10], perm[1, 2, 7, 6, 5, 3, 4]}, 
  {type[7], perm[1, 2, 7, 6, 4, 3, 5]}, 
  {type[10], perm[7, 3, 4, 6, 2, 5, 1]}, 
  {type[10], perm[4, 3, 7, 5, 2, 6, 1]}, 
  {type[2], perm[6, 7, 3, 4, 5, 1, 2]}, {type[2], perm[5, 4, 3, 7, 6, 1, 2]}, 
  {decouple[3], walls[{4, 5}, {6, 7}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, 
  {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, 
  {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, 
  {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {decouple[7], walls[{2, 6}, {3, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {type[2], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 7, 6, 1]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, 
  {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {decouple[7], walls[{1, 4}, {2, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[6], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[10], perm[2, 3, 4, 7, 5, 1, 6]}, 
  {type[10], perm[4, 5, 6, 3, 7, 1, 2]}, 
  {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {type[10], perm[2, 1, 6, 7, 5, 3, 4]}, 
  {type[10], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[6, 5, 4, 1, 7, 3, 2]}, 
  {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, {type[9], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[3, 2, 7, 4, 5, 6, 1]}, {type[8], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, {type[4], perm[3, 2, 7, 4, 5, 6, 1]}, 
  {type[1], perm[1, 7, 2, 3, 4, 5, 6]}, {type[5], perm[3, 6, 5, 4, 7, 2, 1]}, 
  {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, {type[5], perm[4, 3, 2, 7, 1, 5, 6]}, 
  {type[3], perm[1, 7, 2, 6, 5, 4, 3]}, {type[1], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[8], perm[4, 5, 6, 3, 2, 7, 1]}, {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, 
  {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, {type[2], perm[6, 5, 4, 1, 7, 2, 3]}, 
  {type[2], perm[6, 5, 4, 7, 1, 2, 3]}, {type[3], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[8], perm[4, 5, 6, 3, 2, 1, 7]}, {type[3], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[10], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[2], perm[1, 2, 3, 7, 4, 5, 6]}, {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[5], perm[1, 2, 3, 4, 5, 7, 6]}, {type[1], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[2, 1, 7, 3, 4, 6, 5]}, 
  {type[10], perm[2, 3, 7, 1, 6, 4, 5]}, 
  {type[1], perm[1, 2, 3, 7, 4, 5, 6]}, {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[5, 6, 7, 4, 1, 3, 2]}, 
  {type[3], perm[4, 5, 6, 7, 3, 2, 1]}, {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[2], perm[4, 5, 6, 7, 3, 2, 1]}, {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[8], perm[6, 7, 3, 5, 4, 1, 2]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {decouple[7], walls[{2, 6}, {3, 5}]}], 
 irreID[{type[9], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {type[10], perm[4, 5, 6, 3, 7, 1, 2]}, 
  {type[8], perm[1, 4, 5, 6, 7, 2, 3]}, {type[5], perm[6, 1, 2, 7, 3, 5, 4]}, 
  {type[3], perm[1, 2, 7, 6, 5, 4, 3]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[1], perm[1, 2, 7, 3, 4, 5, 6]}, {type[8], perm[6, 7, 3, 5, 4, 1, 2]}, 
  {type[1], perm[4, 5, 6, 7, 3, 2, 1]}, {type[3], perm[3, 7, 2, 4, 5, 6, 1]}, 
  {type[2], perm[4, 5, 6, 7, 3, 2, 1]}, {type[3], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[2], perm[4, 5, 6, 3, 7, 2, 1]}, 
  {type[10], perm[6, 5, 4, 1, 2, 3, 7]}, 
  {type[3], perm[4, 5, 6, 7, 3, 2, 1]}, 
  {type[10], perm[5, 6, 7, 4, 1, 3, 2]}, 
  {type[2], perm[3, 2, 1, 7, 6, 5, 4]}, {type[6], perm[1, 4, 5, 6, 3, 7, 2]}, 
  {type[8], perm[6, 3, 7, 5, 4, 1, 2]}, {type[1], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[2, 3, 7, 1, 6, 4, 5]}, 
  {type[10], perm[2, 1, 7, 3, 4, 6, 5]}, 
  {type[1], perm[3, 2, 1, 7, 6, 5, 4]}, 
  {type[10], perm[5, 6, 3, 7, 2, 4, 1]}, 
  {type[9], perm[6, 3, 7, 5, 4, 1, 2]}, {type[5], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[1, 2, 3, 7, 4, 5, 6]}, 
  {type[10], perm[5, 4, 7, 6, 3, 1, 2]}, 
  {type[3], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[10], perm[1, 2, 3, 4, 7, 6, 5]}, 
  {type[4], perm[3, 2, 1, 6, 5, 7, 4]}, {type[8], perm[3, 7, 4, 2, 1, 6, 5]}, 
  {type[3], perm[1, 2, 3, 7, 4, 5, 6]}, {type[2], perm[6, 5, 4, 7, 1, 2, 3]}, 
  {type[3], perm[3, 2, 1, 6, 5, 7, 4]}, {type[5], perm[3, 6, 5, 7, 4, 2, 1]}, 
  {type[1], perm[6, 5, 4, 7, 1, 2, 3]}, {type[8], perm[4, 5, 6, 3, 2, 7, 1]}, 
  {type[1], perm[4, 7, 5, 6, 3, 2, 1]}, {type[5], perm[3, 6, 5, 4, 7, 2, 1]}, 
  {type[5], perm[4, 3, 2, 7, 1, 5, 6]}, {type[3], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[3, 2, 7, 4, 5, 6, 1]}, {type[8], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[10], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[1, 2, 3, 4, 7, 5, 6]}, {type[9], perm[3, 4, 7, 2, 1, 6, 5]}, 
  {type[6], perm[6, 1, 2, 3, 4, 7, 5]}, 
  {decouple[7], walls[{1, 6}, {2, 5}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[1, 4, 5, 6, 7, 2, 3]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, {type[4], perm[5, 4, 1, 6, 7, 3, 2]}, 
  {type[9], perm[6, 5, 3, 7, 2, 1, 4]}, {type[2], perm[5, 6, 7, 2, 1, 4, 3]}, 
  {type[2], perm[4, 5, 3, 7, 6, 1, 2]}, 
  {type[10], perm[5, 3, 7, 4, 2, 6, 1]}, 
  {type[6], perm[1, 2, 7, 6, 5, 3, 4]}, {type[2], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[2], perm[4, 5, 3, 2, 1, 6, 7]}, {type[7], perm[1, 2, 7, 6, 5, 3, 4]}, 
  {type[10], perm[6, 7, 2, 1, 4, 5, 3]}, 
  {type[6], perm[2, 5, 6, 7, 3, 4, 1]}, {type[4], perm[4, 3, 7, 6, 5, 1, 2]}, 
  {type[10], perm[5, 3, 2, 4, 7, 1, 6]}, 
  {type[10], perm[3, 5, 2, 4, 7, 1, 6]}, 
  {type[10], perm[6, 7, 3, 4, 1, 5, 2]}, 
  {type[7], perm[2, 5, 6, 7, 3, 4, 1]}, {type[9], perm[6, 7, 3, 4, 1, 5, 2]}, 
  {type[5], perm[4, 1, 5, 6, 7, 3, 2]}, {type[7], perm[1, 2, 7, 6, 3, 5, 4]}, 
  {type[2], perm[4, 3, 5, 2, 1, 6, 7]}, 
  {type[10], perm[2, 5, 3, 1, 7, 4, 6]}, 
  {type[10], perm[5, 2, 7, 1, 3, 6, 4]}, 
  {type[4], perm[5, 1, 4, 6, 7, 2, 3]}, 
  {type[10], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[10], perm[3, 5, 7, 4, 2, 6, 1]}, 
  {type[8], perm[5, 7, 6, 2, 1, 3, 4]}, {type[2], perm[4, 3, 5, 7, 6, 1, 2]}, 
  {type[2], perm[1, 2, 5, 3, 4, 6, 7]}, {type[2], perm[1, 5, 2, 7, 6, 4, 3]}, 
  {type[10], perm[7, 5, 3, 6, 2, 4, 1]}, 
  {type[2], perm[6, 7, 5, 3, 4, 1, 2]}, {type[2], perm[1, 2, 5, 7, 6, 4, 3]}, 
  {type[8], perm[5, 3, 4, 2, 1, 7, 6]}, {type[2], perm[1, 5, 2, 3, 4, 6, 7]}, 
  {type[2], perm[6, 7, 5, 2, 1, 4, 3]}, 
  {type[10], perm[2, 5, 7, 1, 3, 6, 4]}, 
  {type[4], perm[4, 3, 2, 5, 1, 6, 7]}, 
  {type[10], perm[5, 2, 3, 1, 7, 4, 6]}, 
  {type[10], perm[7, 5, 2, 6, 3, 1, 4]}, 
  {type[10], perm[4, 3, 7, 6, 1, 5, 2]}, 
  {type[7], perm[2, 5, 4, 3, 7, 6, 1]}, {type[9], perm[4, 5, 2, 3, 7, 6, 1]}, 
  {type[7], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[10], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[6], perm[2, 5, 4, 3, 7, 6, 1]}, {type[6], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {decouple[5], walls[{1, 6}, {4, 7}]}], 
 irreID[{type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[8], perm[4, 5, 7, 3, 2, 1, 6]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[7, 5, 4, 1, 6, 2, 3]}, {type[9], perm[4, 5, 7, 3, 2, 1, 6]}, 
  {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, {type[3], perm[1, 6, 2, 7, 5, 4, 3]}, 
  {type[6], perm[3, 7, 5, 4, 1, 6, 2]}, 
  {type[10], perm[5, 7, 3, 6, 2, 4, 1]}, 
  {type[10], perm[3, 2, 1, 7, 6, 4, 5]}, 
  {type[1], perm[1, 6, 2, 3, 4, 5, 7]}, 
  {type[10], perm[4, 5, 7, 3, 2, 1, 6]}, 
  {type[6], perm[1, 4, 5, 7, 3, 6, 2]}, 
  {type[10], perm[5, 4, 1, 6, 2, 7, 3]}, 
  {type[10], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[3], perm[3, 2, 6, 4, 5, 7, 1]}, 
  {type[10], perm[7, 5, 4, 1, 2, 3, 6]}, 
  {type[2], perm[4, 5, 7, 3, 6, 2, 1]}, {type[9], perm[7, 3, 6, 5, 4, 1, 2]}, 
  {type[3], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[10], perm[7, 5, 4, 1, 6, 3, 2]}, 
  {type[3], perm[3, 6, 2, 4, 5, 7, 1]}, {type[8], perm[7, 3, 6, 5, 4, 1, 2]}, 
  {type[4], perm[3, 2, 1, 7, 5, 6, 4]}, {type[1], perm[4, 6, 5, 7, 3, 2, 1]}, 
  {type[10], perm[4, 5, 7, 3, 6, 1, 2]}, 
  {type[10], perm[2, 3, 4, 6, 5, 1, 7]}, 
  {type[1], perm[1, 2, 6, 3, 4, 5, 7]}, {type[5], perm[3, 2, 1, 7, 5, 6, 4]}, 
  {type[5], perm[3, 7, 5, 6, 4, 2, 1]}, {type[3], perm[1, 2, 6, 7, 5, 4, 3]}, 
  {type[9], perm[1, 4, 5, 7, 6, 2, 3]}, {type[5], perm[6, 2, 1, 7, 5, 3, 4]}, 
  {type[1], perm[1, 2, 3, 6, 4, 5, 7]}, {type[8], perm[3, 6, 4, 2, 1, 7, 5]}, 
  {type[4], perm[1, 2, 6, 7, 5, 4, 3]}, {type[8], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[8], perm[7, 6, 3, 5, 4, 1, 2]}, {type[3], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[2], perm[1, 2, 3, 6, 4, 5, 7]}, {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[2], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[2, 3, 6, 1, 7, 4, 5]}, 
  {type[3], perm[1, 2, 3, 6, 4, 5, 7]}, {type[1], perm[4, 5, 7, 6, 3, 2, 1]}, 
  {type[10], perm[5, 7, 6, 4, 1, 3, 2]}, 
  {type[10], perm[5, 4, 6, 7, 3, 1, 2]}, 
  {type[3], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[10], perm[2, 1, 6, 3, 4, 7, 5]}, 
  {type[2], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {decouple[6], walls[{1, 7}, {4, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[10], perm[3, 4, 5, 6, 7, 2, 1]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, 
  {type[9], perm[2, 3, 4, 5, 7, 1, 6]}, 
  {type[10], perm[1, 7, 5, 2, 6, 4, 3]}, 
  {type[10], perm[3, 2, 1, 6, 7, 4, 5]}, 
  {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, {type[4], perm[4, 3, 6, 5, 7, 1, 2]}, 
  {type[4], perm[1, 7, 5, 2, 3, 6, 4]}, 
  {type[10], perm[5, 7, 1, 4, 6, 2, 3]}, 
  {type[8], perm[2, 3, 4, 5, 7, 1, 6]}, {type[3], perm[4, 3, 6, 5, 7, 1, 2]}, 
  {type[5], perm[5, 4, 3, 6, 2, 7, 1]}, {type[5], perm[1, 2, 3, 6, 4, 7, 5]}, 
  {type[3], perm[1, 7, 5, 2, 3, 6, 4]}, {type[5], perm[1, 7, 5, 2, 3, 6, 4]}, 
  {type[1], perm[2, 6, 3, 4, 5, 7, 1]}, {type[1], perm[2, 3, 6, 4, 5, 7, 1]}, 
  {type[8], perm[1, 6, 4, 7, 5, 2, 3]}, {type[1], perm[5, 7, 1, 6, 4, 3, 2]}, 
  {type[3], perm[1, 7, 5, 2, 6, 3, 4]}, {type[3], perm[4, 6, 3, 5, 7, 1, 2]}, 
  {type[2], perm[5, 7, 1, 6, 4, 3, 2]}, {type[3], perm[4, 3, 2, 6, 1, 7, 5]}, 
  {type[10], perm[5, 7, 1, 4, 3, 2, 6]}, 
  {type[2], perm[1, 7, 5, 2, 6, 3, 4]}, {type[2], perm[5, 7, 1, 4, 6, 3, 2]}, 
  {type[10], perm[1, 7, 5, 2, 3, 4, 6]}, 
  {type[10], perm[7, 1, 6, 5, 2, 4, 3]}, 
  {type[3], perm[5, 7, 1, 6, 4, 3, 2]}, {type[6], perm[4, 1, 7, 5, 2, 6, 3]}, 
  {type[8], perm[5, 4, 3, 2, 6, 7, 1]}, {type[8], perm[1, 4, 6, 7, 5, 2, 3]}, 
  {type[6], perm[2, 5, 7, 1, 4, 6, 3]}, 
  {type[10], perm[3, 4, 6, 2, 1, 5, 7]}, 
  {type[1], perm[2, 3, 4, 6, 5, 7, 1]}, 
  {type[10], perm[7, 5, 2, 6, 3, 1, 4]}, 
  {type[9], perm[5, 4, 3, 2, 6, 7, 1]}, {type[9], perm[1, 4, 6, 7, 5, 2, 3]}, 
  {type[5], perm[1, 2, 3, 4, 6, 7, 5]}, 
  {type[10], perm[7, 1, 4, 6, 3, 5, 2]}, 
  {type[2], perm[2, 3, 4, 6, 5, 7, 1]}, 
  {type[10], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[10], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[4], perm[1, 7, 6, 4, 3, 2, 5]}, {type[8], perm[4, 6, 5, 3, 2, 1, 7]}, 
  {type[3], perm[1, 7, 6, 4, 3, 2, 5]}, {type[5], perm[4, 1, 7, 6, 5, 3, 2]}, 
  {type[1], perm[1, 7, 6, 5, 2, 3, 4]}, {type[3], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {decouple[6], walls[{1, 5}, {2, 7}]}], 
 irreID[{type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[9], perm[4, 5, 7, 3, 2, 1, 6]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[10], perm[5, 7, 3, 6, 2, 4, 1]}, 
  {type[6], perm[1, 2, 3, 4, 5, 7, 6]}, {type[2], perm[5, 4, 3, 7, 6, 1, 2]}, 
  {type[7], perm[1, 2, 3, 4, 5, 7, 6]}, 
  {type[10], perm[4, 3, 2, 1, 6, 5, 7]}, 
  {type[6], perm[2, 5, 4, 3, 7, 6, 1]}, {type[4], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[10], perm[7, 5, 2, 6, 3, 1, 4]}, 
  {type[10], perm[4, 3, 7, 6, 1, 5, 2]}, 
  {type[7], perm[2, 5, 4, 3, 7, 6, 1]}, {type[9], perm[4, 5, 2, 3, 7, 6, 1]}, 
  {type[5], perm[1, 5, 4, 6, 7, 2, 3]}, {type[5], perm[4, 5, 1, 6, 7, 3, 2]}, 
  {type[2], perm[6, 7, 5, 2, 1, 4, 3]}, 
  {type[10], perm[2, 5, 7, 1, 3, 6, 4]}, 
  {type[10], perm[5, 2, 3, 1, 7, 4, 6]}, 
  {type[4], perm[4, 3, 2, 5, 1, 6, 7]}, {type[4], perm[1, 5, 4, 6, 7, 2, 3]}, 
  {type[8], perm[5, 3, 4, 2, 1, 7, 6]}, {type[2], perm[1, 2, 5, 7, 6, 4, 3]}, 
  {type[2], perm[6, 7, 5, 3, 4, 1, 2]}, {type[2], perm[1, 5, 2, 3, 4, 6, 7]}, 
  {type[2], perm[5, 1, 2, 7, 6, 4, 3]}, {type[2], perm[1, 2, 5, 3, 4, 6, 7]}, 
  {type[2], perm[4, 3, 5, 7, 6, 1, 2]}, {type[8], perm[5, 7, 6, 2, 1, 3, 4]}, 
  {type[2], perm[1, 5, 2, 7, 6, 4, 3]}, {type[2], perm[5, 1, 2, 3, 4, 6, 7]}, 
  {type[10], perm[2, 5, 3, 1, 7, 4, 6]}, 
  {type[2], perm[4, 3, 5, 2, 1, 6, 7]}, {type[4], perm[5, 1, 4, 6, 7, 2, 3]}, 
  {type[10], perm[5, 2, 7, 1, 3, 6, 4]}, 
  {type[4], perm[1, 5, 6, 4, 3, 2, 7]}, 
  {type[10], perm[6, 7, 3, 4, 1, 5, 2]}, 
  {type[7], perm[2, 5, 6, 7, 3, 4, 1]}, 
  {type[10], perm[3, 5, 2, 4, 7, 1, 6]}, 
  {type[5], perm[4, 1, 5, 6, 7, 3, 2]}, {type[9], perm[6, 7, 3, 4, 1, 5, 2]}, 
  {type[5], perm[1, 5, 6, 4, 3, 2, 7]}, {type[6], perm[2, 5, 6, 7, 3, 4, 1]}, 
  {type[7], perm[1, 2, 7, 6, 5, 3, 4]}, 
  {type[10], perm[6, 7, 2, 1, 4, 5, 3]}, 
  {type[4], perm[4, 3, 7, 6, 5, 1, 2]}, {type[2], perm[5, 6, 7, 3, 4, 1, 2]}, 
  {type[6], perm[1, 2, 7, 6, 5, 3, 4]}, 
  {type[10], perm[5, 3, 7, 4, 2, 6, 1]}, 
  {type[2], perm[5, 6, 7, 2, 1, 4, 3]}, {type[9], perm[6, 5, 3, 7, 2, 1, 4]}, 
  {type[4], perm[1, 2, 7, 6, 5, 4, 3]}, 
  {decouple[5], walls[{3, 7}, {4, 6}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[6], perm[2, 5, 4, 3, 6, 7, 1]}, 
  {type[6], perm[6, 3, 4, 5, 2, 7, 1]}, {type[9], perm[4, 5, 2, 3, 6, 7, 1]}, 
  {type[6], perm[1, 7, 4, 3, 6, 5, 2]}, {type[6], perm[1, 7, 4, 5, 2, 3, 6]}, 
  {type[9], perm[4, 3, 6, 5, 2, 7, 1]}, {type[6], perm[5, 1, 7, 4, 3, 6, 2]}, 
  {type[6], perm[2, 1, 3, 4, 7, 6, 5]}, {type[6], perm[2, 5, 4, 7, 1, 3, 6]}, 
  {type[6], perm[2, 7, 4, 5, 1, 6, 3]}, {type[6], perm[1, 3, 4, 7, 6, 2, 5]}, 
  {type[6], perm[5, 2, 4, 3, 1, 7, 6]}, {type[9], perm[4, 2, 5, 7, 6, 3, 1]}, 
  {type[6], perm[1, 5, 4, 7, 2, 6, 3]}, {type[6], perm[3, 6, 4, 5, 1, 7, 2]}, 
  {type[9], perm[4, 7, 2, 5, 1, 6, 3]}, {type[9], perm[4, 2, 5, 3, 1, 7, 6]}, 
  {type[6], perm[3, 6, 7, 4, 2, 5, 1]}, {type[6], perm[1, 3, 4, 2, 5, 7, 6]}, 
  {type[9], perm[4, 6, 3, 5, 1, 7, 2]}, {type[6], perm[3, 6, 4, 7, 2, 5, 1]}, 
  {type[6], perm[1, 5, 4, 6, 3, 7, 2]}, {type[6], perm[3, 5, 2, 4, 7, 6, 1]}, 
  {type[6], perm[1, 5, 7, 4, 2, 6, 3]}, {type[6], perm[2, 7, 4, 6, 3, 5, 1]}, 
  {type[6], perm[1, 3, 7, 4, 6, 2, 5]}, {type[6], perm[1, 6, 2, 4, 7, 5, 3]}, 
  {type[9], perm[4, 2, 6, 7, 5, 1, 3]}, {type[6], perm[2, 5, 7, 4, 1, 3, 6]}, 
  {type[6], perm[1, 2, 6, 4, 7, 3, 5]}, {type[9], perm[4, 6, 2, 7, 3, 1, 5]}, 
  {type[6], perm[5, 1, 4, 7, 3, 6, 2]}, {type[6], perm[3, 1, 4, 2, 6, 7, 5]}, 
  {type[9], perm[4, 7, 5, 2, 6, 1, 3]}, {type[6], perm[2, 3, 1, 4, 7, 5, 6]}, 
  {type[6], perm[5, 1, 4, 6, 2, 7, 3]}, {type[9], perm[4, 7, 3, 6, 2, 1, 5]}, 
  {type[6], perm[3, 7, 4, 1, 5, 6, 2]}, {type[6], perm[5, 3, 2, 4, 1, 6, 7]}, 
  {type[6], perm[6, 2, 4, 1, 3, 7, 5]}, {type[6], perm[2, 1, 4, 6, 5, 3, 7]}, 
  {type[6], perm[2, 6, 4, 1, 5, 7, 3]}, {type[9], perm[4, 2, 3, 5, 7, 1, 6]}, 
  {type[6], perm[3, 2, 4, 1, 6, 5, 7]}, {type[9], perm[4, 6, 5, 3, 7, 1, 2]}, 
  {type[6], perm[3, 2, 1, 4, 6, 5, 7]}, {type[6], perm[2, 6, 1, 4, 5, 7, 3]}, 
  {type[6], perm[6, 2, 1, 4, 3, 7, 5]}, {type[6], perm[3, 7, 1, 4, 5, 6, 2]}, 
  {type[6], perm[2, 3, 4, 1, 7, 5, 6]}, 
  {decouple[4], walls[{2, 3}, {5, 6}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[6], perm[5, 4, 3, 2, 1, 6, 7]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[7], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[6], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[4, 3, 2, 1, 6, 7, 5]}, 
  {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, 
  {type[6], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[3, 2, 1, 6, 5, 7, 4]}, 
  {type[2], perm[6, 1, 2, 3, 4, 7, 5]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[2], perm[2, 1, 6, 5, 4, 7, 3]}, {type[2], perm[5, 6, 1, 2, 3, 7, 4]}, 
  {type[1], perm[3, 2, 1, 6, 5, 7, 4]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[1], perm[2, 1, 6, 5, 4, 7, 3]}, {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[0], perm[1, 2, 3, 7, 4, 5, 6]}, {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, 
  {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[1], perm[1, 6, 5, 4, 7, 3, 2]}, 
  {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, 
  {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[4, 5, 6, 1, 2, 3, 7]}, {type[3], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[1, 2, 3, 4, 5, 6, 7]}, {type[2], perm[5, 4, 3, 2, 1, 6, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[2], perm[1, 2, 3, 4, 5, 6, 7]}, {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, 
  {decouple[7], walls[{1, 5}, {2, 6}]}], 
 irreID[{type[2], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[4], perm[2, 1, 6, 5, 4, 3, 7]}, {type[1], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[5], perm[2, 1, 6, 5, 4, 3, 7]}, {type[5], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[0], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[4], perm[2, 3, 4, 5, 6, 1, 7]}, {type[1], perm[3, 4, 5, 6, 7, 1, 2]}, 
  {type[1], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[3], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[6, 5, 4, 3, 2, 1, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 7, 1]}, {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, 
  {type[2], perm[5, 6, 1, 2, 3, 4, 7]}, {type[3], perm[3, 2, 1, 6, 5, 4, 7]}, 
  {type[2], perm[2, 3, 4, 5, 6, 1, 7]}, {type[2], perm[6, 5, 4, 3, 2, 7, 1]}, 
  {type[6], perm[1, 2, 3, 4, 5, 6, 7]}, {type[1], perm[2, 1, 6, 5, 7, 4, 3]}, 
  {type[4], perm[3, 2, 1, 6, 5, 4, 7]}, {type[1], perm[2, 3, 4, 5, 6, 1, 7]}, 
  {type[1], perm[3, 4, 5, 6, 1, 7, 2]}, {type[6], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[7], perm[1, 2, 3, 4, 5, 6, 7]}, {type[0], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[5], perm[3, 2, 1, 6, 5, 4, 7]}, {type[5], perm[3, 4, 5, 6, 1, 2, 7]}, 
  {type[0], perm[1, 7, 2, 3, 4, 5, 6]}, {type[2], perm[3, 4, 5, 6, 1, 7, 2]}, 
  {type[6], perm[2, 1, 6, 5, 4, 3, 7]}, {type[1], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[4], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[2], perm[1, 6, 5, 4, 3, 7, 2]}, {type[2], perm[4, 5, 6, 1, 2, 7, 3]}, 
  {type[2], perm[4, 3, 2, 1, 6, 5, 7]}, {type[2], perm[1, 6, 5, 4, 3, 2, 7]}, 
  {type[3], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[3], perm[1, 6, 5, 4, 3, 2, 7]}, {type[2], perm[6, 1, 2, 3, 4, 5, 7]}, 
  {type[2], perm[3, 4, 5, 6, 1, 2, 7]}, {type[0], perm[1, 6, 5, 4, 3, 7, 2]}, 
  {type[4], perm[1, 6, 5, 4, 3, 2, 7]}, {type[1], perm[3, 2, 1, 6, 7, 5, 4]}, 
  {type[1], perm[3, 4, 5, 6, 1, 2, 7]}, {type[1], perm[2, 1, 6, 5, 4, 3, 7]}, 
  {type[5], perm[1, 6, 5, 4, 3, 2, 7]}, {type[5], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[2, 1, 6, 5, 4, 3, 7]}, {type[4], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {decouple[7], walls[{3, 6}, {4, 5}]}], 
 irreID[{type[6], perm[1, 2, 3, 4, 5, 6, 7]}, 
  {type[2], perm[5, 4, 3, 2, 1, 7, 6]}, {type[6], perm[2, 5, 4, 3, 6, 7, 1]}, 
  {type[9], perm[4, 5, 6, 3, 2, 1, 7]}, {type[2], perm[5, 4, 3, 6, 7, 1, 2]}, 
  {type[4], perm[1, 2, 3, 4, 5, 7, 6]}, {type[9], perm[4, 5, 2, 3, 6, 7, 1]}, 
  {type[4], perm[4, 3, 6, 5, 7, 1, 2]}, {type[4], perm[4, 5, 1, 7, 6, 3, 2]}, 
  {type[5], perm[1, 7, 5, 4, 3, 2, 6]}, {type[5], perm[1, 4, 5, 7, 6, 2, 3]}, 
  {type[4], perm[4, 3, 2, 5, 1, 7, 6]}, {type[5], perm[1, 5, 4, 7, 6, 2, 3]}, 
  {type[5], perm[4, 5, 1, 7, 6, 3, 2]}, {type[4], perm[1, 2, 6, 7, 5, 4, 3]}, 
  {type[4], perm[5, 4, 1, 7, 6, 3, 2]}, {type[4], perm[1, 5, 4, 7, 6, 2, 3]}, 
  {type[4], perm[1, 2, 3, 5, 4, 7, 6]}, {type[9], perm[7, 5, 3, 6, 2, 1, 4]}, 
  {type[2], perm[5, 7, 6, 2, 1, 4, 3]}, {type[2], perm[4, 5, 3, 6, 7, 1, 2]}, 
  {type[2], perm[5, 1, 2, 6, 7, 4, 3]}, {type[9], perm[1, 7, 4, 5, 3, 2, 6]}, 
  {type[2], perm[4, 5, 3, 2, 1, 7, 6]}, 
  {type[10], perm[5, 3, 6, 4, 2, 7, 1]}, 
  {type[6], perm[1, 2, 6, 7, 5, 3, 4]}, {type[2], perm[5, 7, 6, 3, 4, 1, 2]}, 
  {type[2], perm[5, 1, 2, 3, 4, 7, 6]}, {type[6], perm[3, 5, 1, 2, 6, 7, 4]}, 
  {type[10], perm[5, 3, 2, 4, 6, 1, 7]}, 
  {type[7], perm[1, 2, 6, 7, 5, 3, 4]}, 
  {type[10], perm[7, 6, 2, 1, 4, 5, 3]}, 
  {type[6], perm[2, 5, 7, 6, 3, 4, 1]}, {type[6], perm[4, 3, 2, 1, 5, 6, 7]}, 
  {type[10], perm[1, 2, 6, 7, 4, 5, 3]}, 
  {type[7], perm[1, 2, 6, 7, 3, 5, 4]}, 
  {type[10], perm[3, 5, 2, 4, 6, 1, 7]}, 
  {type[10], perm[7, 6, 3, 4, 1, 5, 2]}, 
  {type[7], perm[2, 5, 7, 6, 3, 4, 1]}, {type[7], perm[1, 2, 3, 4, 6, 5, 7]}, 
  {type[10], perm[1, 2, 3, 4, 7, 5, 6]}, 
  {type[10], perm[3, 5, 6, 4, 2, 7, 1]}, 
  {type[2], perm[4, 3, 5, 2, 1, 7, 6]}, 
  {type[10], perm[2, 5, 3, 1, 6, 4, 7]}, 
  {type[10], perm[6, 5, 3, 7, 2, 4, 1]}, 
  {type[2], perm[4, 3, 5, 6, 7, 1, 2]}, {type[8], perm[5, 6, 7, 2, 1, 3, 4]}, 
  {type[2], perm[1, 2, 5, 3, 4, 7, 6]}, {type[2], perm[7, 6, 5, 3, 4, 1, 2]}, 
  {type[8], perm[5, 3, 4, 2, 1, 6, 7]}, {type[2], perm[1, 2, 5, 6, 7, 4, 3]}, 
  {type[2], perm[7, 6, 5, 2, 1, 4, 3]}, 
  {type[10], perm[2, 5, 6, 1, 3, 7, 4]}, 
  {type[10], perm[6, 5, 2, 7, 3, 1, 4]}, 
  {decouple[5], walls[{1, 6}, {2, 7}]}]}

